Coherence of strict equalities in dependent type theories

We study the coherence and conservativity of extensions of dependent type theories by additional strict equalities. By considering notions of congruences and quotients of models of type theory, we reconstruct Hofmann's proof of the conservativity of Extensional Type Theory over Intensional Type Theory. We generalize these methods to type theories without the Uniqueness of Identity Proofs principle, such as variants of Homotopy Type Theory, by introducing a notion of higher congruence over models of type theory. Our definition of higher congruence is inspired by Brunerie's type-theoretic definition of weak $\infty$-groupoid. For a large class of type theories, we reduce the problem of the conservativity of equational extensions to more tractable acyclicity conditions.

==> anc/Agda/AcyclicTwoLevel-Id.agda <==
{-# OPTIONS --postfix-projections --prop --rewriting #-}

module AcyclicTwoLevel-Id where

open import Agda.Primitive
open import Lib
open import Fam as _
open import Id as _
open import Id-Tele as _
open import Id-Misc as _
open import Id-Acyclic as _
open import Pi as _
open import Pi-Tele as _
open import TwoLevel
open import Quotient
open import Cong
open import AcyclicTwoLevel

module _ {i j} (C : TwoLevelFam {i} {j}) (IsAcyclic-C : IsAcyclic C) where
  open IsAcyclic IsAcyclic-C
  private
    module C            = TwoLevelFam C
    open Id-Tele-r C.Outer
    open IsAcyclic-Cong C IsAcyclic-C
    module CPi          = Pi-StrictBeta C.OuterPi
    module IC           = Fam C.Inner

    -- We use cheat here because the agda instance resolution is too slow...
    module CC       = Fam (C.Outer ∗ C.Outer)
    module CCId     = IdM (C.Outer ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ _
    module CCC      = Fam ((C.Outer ∗ C.Outer) ∗ C.Outer)
    module CCCId    = IdM ((C.Outer ∗ C.Outer) ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ _
    module CCCC     = Fam (((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer)
    module CCCCId   = IdM (((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ _
    module CCCCC    = Fam ((((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ∗ C.Outer)
    module CCCCCId  = IdM ((((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ _
    module CCCCCC   = Fam (((((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ∗ C.Outer)
    module CCCCCCId = IdM (((((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ _

    module CCCId-Elim-C = Id-ElimM ((C.Outer ∗ C.Outer) ∗ C.Outer) C.Outer ⦃ CId-Elim-C = cheat ⦄ ⦃ CId-Elim-D = cheat ⦄ ⦃ DId-Elim-D = cheat ⦄ _
    module CCCCCCId-Elim-CC = Id-ElimM (((((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) (C.Outer ∗ C.Outer)
                                       ⦃ CId-Elim-C = cheat ⦄ ⦃ CId-Elim-D = cheat ⦄ ⦃ DId-Elim-D = cheat ⦄ _


  private
    -- Copy of CPi with a definitional beta
    postulate cpi : Pi-StrictBeta C.Inner C.Outer
    module cpi = Pi-StrictBeta cpi
    {-# REWRITE cpi.app-βₛ #-}

  module _ ⦃ ICId : Id-Intro C.Inner ⦄ where
    private
      module ICId = Id-Intro ICId

    C~-Id-Intro : Cong-Id-Intro C~
    C~-Id-Intro .Cong-Id-Intro.Id~ {A₁} {A₂} {x₁} {x₂} {y₁} {y₂} ∣ A~ ∣ ∣ x~ ∣ ∣ y~ ∣
      = ∣ CCCId-Elim-C.ap {A = T₃} (λ ((A , x) , y) → ICId.Id {A} x y) p₃ ∣
      where T₂ : CC.Ty
            T₂ = C.ty , C.tm
            p₂ : CC.Tm (CCId.Id {A = T₂} (A₁ , x₁) (A₂ , x₂))
            p₂ = x~

            T₃ : CCC.Ty
            T₃ = (C.ty , C.tm) , λ (A , _) → C.tm A
            p₃ : CCC.Tm (CCCId.Id {A = T₃} ((A₁ , x₁) , y₁) ((A₂ , x₂) , y₂))
            p₃ = JM.baseChange↑ (λ (A , x) → A) _ p₂ y~
    C~-Id-Intro .Cong-Id-Intro.idp~ ∣ A~ ∣ ∣ x~ ∣
      = ∣ CCId.ap {A = C.ty , C.tm} (λ (A , x) → _ , ICId.idp {A} {x}) x~ ∣



  -- ----- I gave up on the definition of the congruence over the elimination
  -- -----  structure, because of Agda performance issues with instance arguments.

  -- the : ∀ {i} (A : Set i) → A → A
  -- the A a = a

  -- module IsAcyclic-Id-Elim ⦃ ICId : Id-Intro C.Inner ⦄ ⦃ ICId-Elim-IC : Id-Elim C.Inner C.Inner ⦄ where
  --   private
  --     module ICId = Id-Intro ICId
  --     module ICId-Elim-IC = Id-Elim ICId-Elim-IC

  --   C~-Id-Elim : Cong-Id-Elim C~ IsAcyclic-Id-Intro.C~-Id-Intro
  --   C~-Id-Elim .Cong-Id-Elim.J~ {A₁} {A₂} {x₁} {x₂} {P₁} {P₂} {d₁} {d₂} {y₁} {y₂} {p₁} {p₂} ∣ A~ ∣ ∣ x~ ∣ P~ ∣ d~ ∣ ∣ y~ ∣ ∣ p~ ∣
  --     = ∥-∥-ap (CCCCCCId-Elim-CC.ap (λ (((((A , x) , P) , d) , y) , p) → (cpi.app (cpi.app P y) p , ICId-Elim-IC.J {A} {x} (λ (z , q) → cpi.app (cpi.app P z) q) d (y , p)))
  --                                   {x = ((((A₁ , x₁), cpi.lam λ z → cpi.lam λ q → P₁ (z , q)) , d₁) , y₁) , p₁}
  --                                   {y = ((((A₂ , x₂), cpi.lam λ z → cpi.lam λ q → P₂ (z , q)) , d₂) , y₂) , p₂})
  --              r₆
  --     where T₂ : CC.Ty
  --           T₂ = C.ty , C.tm
  --           r₂ : CC.Tm (CCId.Id {A = T₂} (A₁ , x₁) (A₂ , x₂))
  --           r₂ = x~

  --           i⊤ = IsSet-⊤ {lzero} {lzero}

  --           T₃ : CCC.Ty
  --           T₃ = T₂ , λ (A , x) → cpi.Π A λ z → cpi.Π (ICId.Id x z) λ q → C.ty
  --           r₃ : ∥ CCC.Tm (CCCId.Id {A = T₃} ((A₁ , x₁) , cpi.lam λ z → cpi.lam λ q → P₁ (z , q)) ((A₂ , x₂) , cpi.lam λ z → cpi.lam λ q → P₂ (z , q))) ∥
  --           r₃ = JM-funext' ⦃ IEPi = cpi.pi ⦄ λ z₁ z₂ z~ →
  --                ∥-∥-ap (λ x → {!!})
  --                (JM-funext' ⦃ IEPi = cpi.pi ⦄ {A = {!!}} {B = {!ICId.Id !}} λ q₁ q₂ q~ →
  --                ∥-∥-ap (λ x → {!!})
  --                (P~ ∣ z~ ∣ ∣ q~ ∣))

  --           T₄ : CCCC.Ty
  --           T₄ = T₃ , λ ((A , x) , P) → C.tm (cpi.app (cpi.app P x) ICId.idp)
  --           r₄ : ∥ CCCC.Tm (CCCCId.Id {A = T₄} (((A₁ , x₁) , cpi.lam λ z → cpi.lam λ q → P₁ (z , q)) , d₁) ((((A₂ , x₂) , cpi.lam λ z → cpi.lam λ q → P₂ (z , q))) , d₂)) ∥
  --           r₄ = {!!}

  --           T₅ : CCCCC.Ty
  --           T₅ = T₄ , λ (((A , x) , P) , d) → C.tm A

  --           T₆ : CCCCCC.Ty
  --           T₆ = T₅ , λ ((((A , x) , P) , d) , y) → C.tm (ICId.Id x y)

  --           r₆ = {!!}


  --   C~-Id-Elim .Cong-Id-Elim.J-β~ {A₁} {A₂} {x₁} {x₂} {P₁} {P₂} {d₁} {d₂} A~ x~ P~ d~ = cheatP


==> anc/Agda/AcyclicTwoLevel-Pi.agda <==
{-# OPTIONS --postfix-projections --prop --rewriting #-}

module AcyclicTwoLevel-Pi where

open import Agda.Primitive
open import Lib
open import Fam as _
open import Id as _
open import Id-Tele as _
open import Id-Misc as _
open import Id-Acyclic as _
open import Pi as _
open import Pi-Tele as _
open import TwoLevel
open import Quotient
open import Cong
open import AcyclicTwoLevel
open import AcyclicTwoLevel-Id

module _ {i j} (C : TwoLevelFam {i} {j}) (IsAcyclic-C : IsAcyclic C) where
  private
    open IsAcyclic IsAcyclic-C
    open IsAcyclic-Cong C IsAcyclic-C
    module C              = TwoLevelFam C
    open Id-Tele-r C.Outer

    -- We use cheat here because the agda instance resolution is too slow...
    module CPi            = Pi-StrictBeta C.OuterPi
    module CId            = IdM C.Outer _
    module CC             = Fam (C.Outer ∗ C.Outer)
    module CCId           = IdM (C.Outer ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ _
    module CCC            = Fam ((C.Outer ∗ C.Outer) ∗ C.Outer)
    module CCCId          = IdM ((C.Outer ∗ C.Outer) ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ _
    module CCCC           = Fam (((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer)
    module CCCCId         = IdM (((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ _

    module CCId-Elim-C    = Id-ElimM (C.Outer ∗ C.Outer) C.Outer ⦃ CId-Elim-C = cheat ⦄ ⦃ CId-Elim-D = cheat ⦄ ⦃ DId-Elim-D = cheat ⦄  _
    module CCCId-Elim-CC  = Id-ElimM ((C.Outer ∗ C.Outer) ∗ C.Outer) (C.Outer ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ ⦃ CId-Elim-D = cheat ⦄ ⦃ DId-Elim-D = cheat ⦄  _
    module CCCCId-Elim-CC = Id-ElimM (((C.Outer ∗ C.Outer) ∗ C.Outer) ∗ C.Outer) (C.Outer ∗ C.Outer) ⦃ CId-Elim-C = cheat ⦄ ⦃ CId-Elim-D = cheat ⦄ ⦃ DId-Elim-D = cheat ⦄ _

  private
    -- Copy of CPi with a definitional beta
    postulate cpi : Pi-StrictBeta C.Inner C.Outer
    module cpi = Pi-StrictBeta cpi
    {-# REWRITE cpi.app-βₛ #-}
    open Pi.Instances cpi.pi

  module _ ⦃ ICPi : Pi-Intro C.Inner C.Inner ⦄ where
    private
      module ICPi          = Pi-Intro ICPi
    C~-Pi-Intro : Cong-Pi-Intro C~ ⦃ CPi-Intro = ICPi ⦄
    C~-Pi-Intro .Cong-Pi-Intro.Π~ {A₁} {A₂} {B₁} {B₂} ∣ A~ ∣ B~
      = ∥-∥-ap (CCId-Elim-C.ap (λ (A , B) → ICPi.Π A (cpi.app B)) {x = A₁ , cpi.lam B₁} {y = A₂ , cpi.lam B₂})
               p₂
      where i⊤ = IsSet-⊤ {lzero} {lzero}
            p₂ = JM.funext' _ C.tm ⦃ ECPi = cpi.pi ⦄ ∣ A~ ∣
                 λ a₁ a₂ a~ → ∥-∥-ap (λ x → JM.baseChange↑ ⦃ IsSet-B = i⊤ ⦄ (λ _ → tt) (λ _ → C.ty) a~ (JM.Id-in ⦃ IsSet-A = i⊤ ⦄ (λ _ → C.ty) x)) (B~ ∣ a~ ∣)

    C~-Pi-Intro .Cong-Pi-Intro.lam~ {A₁} {A₂} {B₁} {B₂} {b₁} {b₂} ∣ A~ ∣ B~ b~
      = ∥-∥-ap (CCCId-Elim-CC.ap (λ ((A , B) , b) → ICPi.Π A (cpi.app B) , ICPi.lam {B = cpi.app B} (cpi.app b))
                {x = (A₁ , cpi.lam B₁) , cpi.lam b₁} {y = (A₂ , cpi.lam B₂) , cpi.lam b₂})
               p₃
      where i⊤ = IsSet-⊤ {lzero} {lzero}
            p₂ : ∥ CC.Tm (CCId.Id (A₁ , cpi.lam B₁) (A₂ , cpi.lam B₂)) ∥
            p₂ = JM.funext' _ C.tm ⦃ ECPi = cpi.pi ⦄ ∣ A~ ∣
                 λ a₁ a₂ a~ → ∥-∥-ap (λ x → JM.baseChange↑ ⦃ IsSet-B = i⊤ ⦄ (λ _ → tt) (λ _ → C.ty) a~ (JM.Id-in ⦃ IsSet-A = i⊤ ⦄ (λ _ → C.ty) x)) (B~ ∣ a~ ∣)

            p₃ : ∥ CCC.Tm (CCCId.Id ((A₁ , cpi.lam B₁) , cpi.lam b₁) ((A₂ , cpi.lam B₂) , cpi.lam b₂)) ∥
            p₃ = ∥-∥-bind p₂ λ p₂ →
                 let p₃₀ a₁ a₂ a~ = ∥-∥-ap (λ x → JM.baseChange↑ _ _ a~ x) (b~ ∣ JM.baseChange↓ (λ (A , B) → A) C.tm p₂ a~ ∣) in
                 JM.funext' C.ty C.tm ⦃ ECPi = cpi.pi ⦄ ∣ p₂ ∣ p₃₀

  module _ ⦃ ICPi : Pi-Intro C.Inner C.Inner ⦄ ⦃ ICId : Id-Intro C.Inner ⦄ ⦃ ICPi-App : Pi-App C.Inner C.Inner ⦃ CDPi-Intro = ICPi ⦄ ⦄ where
    open Id-Intro ICId
    open Pi-Intro ICPi
    open Pi-App ICPi-App

    C~-Pi-App : Cong-Pi-App C~ (C~-Id-Intro C IsAcyclic-C) ⦃ CPi-Intro = ICPi ⦄ C~-Pi-Intro ⦃ CPi-App = ICPi-App ⦄
    C~-Pi-App .Cong-Pi-App.app~ {A₁} {A₂} {B₁} {B₂} {f₁} {f₂} {a₁} {a₂} ∣ A~ ∣ B~ ∣ f~ ∣ ∣ a~ ∣
      = ∥-∥-ap (CCCCId-Elim-CC.ap {A = T₄}
                                  (λ (((A , B) , f) , a) → cpi.app B a , app {A = A} {B = cpi.app B} f a)
                                  {x = ((A₁ , cpi.lam B₁) , f₁) , a₁} {y = ((A₂ , cpi.lam B₂) , f₂) , a₂})
               p₄
      where i⊤ = IsSet-⊤ {lzero} {lzero}
            T₁ = C.ty
            T₂ = T₁ , λ A → cpi.Π A λ _ → C.ty
            p₂ : ∥ CC.Tm (CCId.Id {A = T₂} (A₁ , cpi.lam B₁) (A₂ , cpi.lam B₂)) ∥
            p₂ = JM.funext' _ C.tm ⦃ ECPi = cpi.pi ⦄ ∣ A~ ∣
                 λ a₁ a₂ a~ → ∥-∥-ap (λ x → JM.baseChange↑ ⦃ IsSet-B = i⊤ ⦄ (λ _ → tt) (λ _ → C.ty) a~ (JM.Id-in ⦃ IsSet-A = i⊤ ⦄ (λ _ → C.ty) x)) (B~ ∣ a~ ∣)

            T₃ = T₂ , λ (A , B) → C.tm (Π A (cpi.app B))
            p₃ : ∥ CCC.Tm (CCCId.Id {A = T₃} ((A₁ , cpi.lam B₁) , f₁) ((A₂ , cpi.lam B₂) , f₂)) ∥
            p₃ = ∥-∥-bind p₂ λ p₂ → ∣ JM.baseChange↑ {A = T₂} {B = C.ty} (λ (A , B) → Π A (cpi.app B)) C.tm p₂ f~ ∣

            T₄ = T₃ , λ ((A , B) , f) → C.tm A
            p₄ : ∥ CCCC.Tm (CCCCId.Id {A = T₄} (((A₁ , cpi.lam B₁) , f₁) , a₁) (((A₂ , cpi.lam B₂) , f₂) , a₂)) ∥
            p₄ = ∥-∥-bind p₃ λ p₃ → ∣ JM.baseChange↑ {A = T₃} {B = C.ty} (λ ((A , B) , f) → A) C.tm p₃ a~ ∣

    C~-Pi-App .Cong-Pi-App.app-β~ {A₁} {A₂} {B₁} {B₂} {b₁} {b₂} {a₁} {a₂} ∣ A~ ∣ B~ b~ ∣ a~ ∣
      = ∥-∥-ap (CCCCId-Elim-CC.ap {A = T₄} (λ (((A , B) , b) , a) → Id (app (lam {B = cpi.app B} (cpi.app b)) a) (cpi.app b a) , app-β {A = A} {B = cpi.app B} {f = cpi.app b} {a = a})
                                  {x = ((A₁ , cpi.lam B₁) , cpi.lam b₁) , a₁} {y = ((A₂ , cpi.lam B₂) , cpi.lam b₂) , a₂})
               p₄
      where i⊤ = IsSet-⊤ {lzero} {lzero}
            T₁ = C.ty
            T₂ = T₁ , λ A → cpi.Π A λ _ → C.ty
            p₂ : ∥ CC.Tm (CCId.Id {A = T₂} (A₁ , cpi.lam B₁) (A₂ , cpi.lam B₂)) ∥
            p₂ = JM.funext' _ C.tm ⦃ ECPi = cpi.pi ⦄ ∣ A~ ∣
                 λ a₁ a₂ a~ → ∥-∥-ap (λ x → JM.baseChange↑ ⦃ IsSet-B = i⊤ ⦄ (λ _ → tt) (λ _ → C.ty) a~ (JM.Id-in ⦃ IsSet-A = i⊤ ⦄ (λ _ → C.ty) x)) (B~ ∣ a~ ∣)

            T₃ = T₂ , λ (A , B) → cpi.Π A λ a → C.tm (cpi.app B a)
            p₃ : ∥ CCC.Tm (CCCId.Id {A = T₃} ((A₁ , cpi.lam B₁) , cpi.lam b₁) ((A₂ , cpi.lam B₂) , cpi.lam b₂)) ∥
            p₃ = ∥-∥-bind p₂ λ p₂ →
                 let p₃₀ a₁ a₂ a~ = ∥-∥-ap (λ x → JM.baseChange↑ _ _ a~ x) (b~ ∣ JM.baseChange↓ (λ (A , B) → A) C.tm p₂ a~ ∣) in
                 JM.funext' C.ty C.tm ⦃ ECPi = cpi.pi ⦄ ∣ p₂ ∣ p₃₀

            T₄ = T₃ , λ ((A , B) , b) → C.tm A
            p₄ : ∥ CCCC.Tm (CCCCId.Id {A = T₄} (((A₁ , cpi.lam B₁) , cpi.lam b₁) , a₁) (((A₂ , cpi.lam B₂) , cpi.lam b₂) , a₂)) ∥
            p₄ = ∥-∥-bind p₃ λ p₃ → ∣ JM.baseChange↑ {A = T₃} {B = C.ty} (λ ((A , B) , b) → A) C.tm p₃ a~ ∣


==> anc/Agda/AcyclicTwoLevel.agda <==
{-# OPTIONS --postfix-projections --prop --rewriting #-}

module AcyclicTwoLevel where

open import Agda.Primitive
open import Lib
open import Fam as _
open import Id as _
open import Id-Tele as _
open import Id-Misc as _
open import Id-Acyclic as _
open import Pi as _
open import Pi-Tele as _
open import TwoLevel
open import Quotient
open import Cong

----------------------------------
--- Acyclic higher congruences ---
----------------------------------

record IsAcyclic {i j} (C : TwoLevelFam {i} {j}) : Set (i ⊔ j) where
  private
    module C   = TwoLevelFam C
    module CId = IdM C.Outer ⦃ _ ⦄ ⦃ CId-Elim-C = C.OuterId-Elim ⦄ _

  field
    instance
      IsSet-ty : CId.IsSet C.ty
      IsSet-tm : ∀ {A} → CId.IsSet (C.tm A)

--------------------------------------------------------------------------------
--- Construction of an ordinary congruence from an acyclic higher congruence ---
--------------------------------------------------------------------------------
module IsAcyclic-Cong {i j} (C : TwoLevelFam {i} {j}) (IsAcyclic-C : IsAcyclic C) where
  private
    open IsAcyclic IsAcyclic-C
    module C           = TwoLevelFam C
    open Id-Tele-r C.Outer
    module OC          = Fam C.Outer
    module IC          = Fam C.Inner
    module CId         = IdM C.Outer _
    module CC          = Fam (C.Outer ∗ C.Outer)
    module CCId        = IdM (C.Outer ∗ C.Outer) _
    module CCId-Elim-C = Id-ElimM (C.Outer ∗ C.Outer) C.Outer _
    module CId-Elim-CC = Id-ElimM C.Outer (C.Outer ∗ C.Outer) _

    module CTele-Self  = Id-Tele-Self C.Outer

  C~pre : PreCong-Fam C.Inner
  C~pre .PreCong-Fam.Ty~ x y          = ∥ C.Tmᵒ (CId.Id x y) ∥
  C~pre .PreCong-Fam.Ty~R {A}         = ∣ CId.idp ∣
  C~pre .PreCong-Fam.Ty~S ∣ p ∣       = ∣ CId.sym p ∣
  C~pre .PreCong-Fam.Ty~T ∣ p ∣ ∣ q ∣ = ∣ CId.trans p q ∣

  C~pre .PreCong-Fam.Tm~ {A = A} {B = B} _ a b = ∥ CC.Tm (JM.Id C.tm a b) ∥
  C~pre .PreCong-Fam.Tm~R {A} {a}     = ∣ CCId.idp ∣
  C~pre .PreCong-Fam.Tm~S ∣ p ∣       = ∣ CCId.sym p ∣
  C~pre .PreCong-Fam.Tm~T ∣ p ∣ ∣ q ∣ = ∣ CCId.trans p q ∣

  C~pre .PreCong-Fam.Tm~fib ∣ p ∣ a   = ∣ CId.transp C.tm a p , ∣ p , CId.idp ∣ ∣

  tm⋆ : ∀ n → LIxTele n C.Inner .Fam.Ty → LIxTele n C.Outer .Fam.Ty
  tm⋆-eq : ∀ n A → LIxTele n C.Outer .Fam.Tm (tm⋆ n A) ≡ LIxTele n C.Inner .Fam.Tm A
  tm⋆ zero x = _
  tm⋆ (suc n) (A₁ , A₂) rewrite L.! (tm⋆-eq n A₁) = tm⋆ n A₁ , λ a → C.tm (A₂ a)
  tm⋆-eq zero A = refl
  tm⋆-eq (suc n) (A₁ , A₂) rewrite L.! (tm⋆-eq n A₁) = refl
  {-# REWRITE tm⋆-eq #-}
  postulate tm⋆-eq-refl : ∀ n A → tm⋆-eq n A ≡ refl
  {-# REWRITE tm⋆-eq-refl #-}

  IsSet-tm⋆ : ∀ {n A} → Id-Intro.IsSet (CTele-Self.Id-Intro-LIxTele n) (tm⋆ n A)
  IsSet-tm⋆ {zero} {A} = IsSet-⊤
  IsSet-tm⋆ {suc n} {A₁ , A₂}
    = IsSet-Σ ⦃ CId = CTele-Self.Id-Intro-LIxTele n ⦄ ⦃ CId-Elim-C = CTele-Self.Id-Elim-LIxTele n n ⦄ {D = C.Outer} ⦃ CId-Elim-D = CTele-Self.Id-Elim-LIxTele-Base n ⦄
              ⦃ DId-Elim-C = CTele-Self.Id-Elim-LIxTele-RBase n ⦄
              ⦃ IsSet-A = IsSet-tm⋆ {n} {A₁} ⦄

  Ty⋆~R : ∀ n A → PreCong-Fam.Ty⋆~ C~pre {n} A A
  Tm⋆~-out : ∀ n A x y → PreCong-Fam.Tm⋆~ C~pre {n} (Ty⋆~R n A) x y → ∥ LIxTele n C.Outer .Fam.Tm (CTele-Self.Id-Intro-LIxTele n .Id-Intro.Id {tm⋆ n A} x y) ∥
  Ty⋆~R zero    _         = tt
  Ty⋆~R (suc n) (A₁ , A₂) = Ty⋆~R n A₁ , λ γ δ x →
    let module E = Id-Elim ⦃ CTele-Self.Id-Intro-LIxTele n ⦄ (CTele-Self.Id-Elim-LIxTele n 1) in
    ∥-∥-bind (Tm⋆~-out n A₁ _ _ x) λ p → ∣ E.ap (λ x → _ , A₂ x) p .snd ∣
  Tm⋆~-out zero A x y x₁ = ∣ tt ∣
  Tm⋆~-out (suc n) (A₁ , A₂) (x₁ , x₂) (y₁ , y₂) (p₁ , p₂)
    = ∥-∥-bind p₂ λ p₂ →
      ∥-∥-bind (Tm⋆~-out n A₁ x₁ y₁ p₁) λ kk →
      ∣ (let l = JM.baseChange↑ {C = C.Outer} {D = LIxTele n C.Outer} ⦃ DId = CTele-Self.Id-Intro-LIxTele n ⦄
                                ⦃ DId-Elim-D = CTele-Self.Id-Elim-LIxTele n n ⦄  ⦃ DId-Elim-C = CTele-Self.Id-Elim-LIxTele-Base n ⦄
                                ⦃ CId-Elim-D = CTele-Self.Id-Elim-LIxTele-RBase n ⦄ {E = C.Outer} ⦃ DId-Elim-E = CTele-Self.Id-Elim-LIxTele-Base n ⦄
                                ⦃ IsSet-A = IsSet-tm⋆ {n} {A₁} ⦄ A₂ C.tm kk p₂ in l) ∣

  C~-ap : ∀ n → PreCong-Ap C~pre n (λ {A} → Ty⋆~R n A)
  C~-ap n .PreCong-Ap.ap-Ty B p   =
    let module E = Id-Elim ⦃ CTele-Self.Id-Intro-LIxTele n ⦄ (CTele-Self.Id-Elim-LIxTele n 1) in
    ∥-∥-bind (Tm⋆~-out n _ _ _ p) λ p →
    ∣ E.ap (λ x → _ , B x) p .snd ∣
  C~-ap n .PreCong-Ap.ap-Tm B b p =
    let module E₁ = Id-Elim ⦃ CTele-Self.Id-Intro-LIxTele n ⦄ (CTele-Self.Id-Elim-LIxTele n 1) in
    let module E₂ = Id-Elim ⦃ CTele-Self.Id-Intro-LIxTele n ⦄ (CTele-Self.Id-Elim-LIxTele n 2) in
    ∥-∥-bind (Tm⋆~-out n _ _ _ p) λ p →
    ∣ (let e = E₂.ap {B = (_ , λ _ → C.ty) , λ (_ , A) → C.tm A} (λ x → (_ , B x), b x) p
       in JM.baseChange↑ {C = C.Outer} {D = C.Outer} {E = Fam-⊤ ∗ C.Outer} ⦃ IsSet-B = IsSet-Σ ⦃ IsSet-A = IsSet-⊤ ⦄ ⦄
                          (λ A → _ , A) (λ (_ , A) → C.tm A) (E₁.ap (λ x → _ , B x) p .snd) e) ∣
  C~-ap n .PreCong-Ap.ap-next = C~-ap (suc n)

  C~ : Cong-Fam C.Inner
  C~ .Cong-Fam.C~ = C~pre
  C~ .Cong-Fam.C~-ap = C~-ap _


==> anc/Agda/Cong-Quotient.agda <==
{-# OPTIONS --postfix-projections --prop --rewriting #-}
module Cong-Quotient where

open import Agda.Primitive

open import Lib
open import Quotient
open import Fam as _
open import Id
open import Pi
open import Cong

module _ {ic' jc' ic jc} (C : Fam {ic} {jc}) (C~ : Cong-Fam {ic'} {jc'} C) where
  private
    module C  = Fam C
    module C~ = Cong-Fam C~

  Tyq : Set ic
  Tyq = C.Ty // C~.Ty~

  quot-Ty : C.Ty → Tyq
  quot-Ty = //-in _ _

  quot-Ty-≡-out : ∀ {A B} → quot-Ty A ≡ quot-Ty B → C~.Ty~ A B
  quot-Ty-≡-out = //-≡-out _ _ C~.EqRel-Ty~

  Tmq0 : Tyq → Set (ic ⊔ jc)
  Tmq0 A = Σ C.Ty λ B → (quot-Ty B ≡ A) × C.Tm B

  Tmq1 : ∀ {A} → Tmq0 A → Tmq0 A → Prop jc'
  Tmq1 (B₁ , p₁ , x₁) (B₂ , p₂ , x₂) = C~.Tm~ (quot-Ty-≡-out (p₁ L.∙ L.! p₂)) x₁ x₂

  Tmq : Tyq → Set (ic ⊔ jc)
  Tmq A = Tmq0 A // Tmq1

  Quot-Fam : Fam {_} {_}
  Quot-Fam .Fam.Ty = Tyq
  Quot-Fam .Fam.Tm = Tmq

  quot-Tm : ∀ {A} → C.Tm A → Quot-Fam .Fam.Tm (quot-Ty A)
  quot-Tm x = //-in _ _ (_ , refl , x)


==> anc/Agda/Cong.agda <==
{-# OPTIONS --postfix-projections --prop #-}
module Cong where

open import Agda.Primitive

open import Lib
open import Quotient
open import Fam as _
open import Id as _
open import Pi as _

--------------------------------------------------
--- Fibrant congruence over an internal family ---
--------------------------------------------------
-- The definition is split into two parts (similar to how identity types are
-- split into introduction and elimination structures) :
--   PreCong-Fam C consists of equivalence relations on types and terms of the
--     families, such that the setoid of terms is fibrant over the setoid of
--     types.
--   PreCong-Ap {C} C~ {D} D~ consists of compatibility conditions on
--     congruences C~ and D~ for the types and terms of D dependent over C.
--
--  A congruence over C consists of C~ : PreCong-Fam C and C~-ap : PreCong-Ap C~ C~.

record PreCong-Fam {ic' jc' ic jc} (C : Fam {ic} {jc}) : Set (lsuc (ic ⊔ jc ⊔ ic' ⊔ jc')) where
  module C = Fam C
  -- Equivalence relation on Ty
  field Ty~ : C.Ty → C.Ty → Prop ic'
        Ty~R : ∀ {A} → Ty~ A A
        Ty~S : ∀ {A B} → Ty~ A B → Ty~ B A
        Ty~T : ∀ {A B C} → Ty~ A B → Ty~ B C → Ty~ A C
  -- Dependent equivalence relation on Tm
        Tm~ : ∀ {A B} → Ty~ A B → (a : C.Tm A) → (b : C.Tm B) → Prop jc'
        Tm~R : ∀ {A a} → Tm~ (Ty~R {A}) a a
        Tm~S : ∀ {A B p a b} → Tm~ {A} {B} p a b → Tm~ (Ty~S p) b a
        Tm~T : ∀ {A B C p q a b c} → Tm~ {A} {B} p a b → Tm~ {B} {C} q b c → Tm~ (Ty~T p q) a c
  -- Fibrancy condition
        Tm~fib : ∀ {A B} (p : Ty~ A B) (a : C.Tm A) → ∥ ΣPS (C.Tm B) (λ b → Tm~ p a b) ∥

  EqRel-Ty~ : EqRel Ty~
  EqRel-Ty~ = record { R = Ty~R ; S = Ty~S ; T = Ty~T }

  EqRel-Tm~ : ∀ {A} → EqRel (Tm~ (Ty~R {A}))
  EqRel-Tm~ = record { R = Tm~R ; S = Tm~S ; T = Tm~T }

  Ty⋆~ : ∀ {n} → (LIxTele n C) .Fam.Ty → (LIxTele n C) .Fam.Ty → Prop (ic' ⊔ jc' ⊔ jc)
  Tm⋆~ : ∀ {n A B} → Ty⋆~ {n} A B → (LIxTele n C) .Fam.Tm A → (LIxTele n C) .Fam.Tm B → Prop jc'

  Ty⋆~ {zero}  _       _       = ⊤p
  Ty⋆~ {suc n} (Γ , A) (Δ , B) = ΣP (Ty⋆~ {n} Γ Δ) (λ A~ → ∀ γ δ → Tm⋆~ A~ γ δ → Ty~ (A γ) (B δ))
  Tm⋆~ {zero}  _         _         _         = ⊤p
  Tm⋆~ {suc n} (A~ , B~) (a₁ , b₁) (a₂ , b₂) = ΣP (Tm⋆~ A~ a₁ a₂) (λ a~ → Tm~ (B~ _ _ a~) b₁ b₂)

record PreCong-Ap {ic jc ic' jc'} {C : Fam {ic} {jc}} (C~ : PreCong-Fam {ic'} {jc'} C)
                  (n : ℕ) (Ty⋆~R : ∀ {A} → PreCong-Fam.Ty⋆~ C~ {n} A A)
                  : Set (ic ⊔ jc ⊔ ic' ⊔ jc') where
  coinductive
  private
    module C = Fam C
    module C~ = PreCong-Fam C~

  field ap-Ty : ∀ {A : LIxTele n C .Fam.Ty} (B : (LIxTele n C) .Fam.Tm A → C.Ty)
                  {x y} (p : C~.Tm⋆~ Ty⋆~R x y)
                → C~.Ty~ (B x) (B y)
        ap-Tm : ∀ {A : LIxTele n C .Fam.Ty} (B : (LIxTele n C) .Fam.Tm A → C.Ty) (b : ∀ a → C.Tm (B a))
                  {x y} (p : C~.Tm⋆~ Ty⋆~R x y)
                → C~.Tm~ (ap-Ty B p) (b x) (b y)

  field ap-next : PreCong-Ap C~ (suc n) (Ty⋆~R , (λ γ δ x → ap-Ty _ x))

record Cong-Fam {ic' jc' ic jc} (C : Fam {ic} {jc}) : Set (lsuc (ic ⊔ jc ⊔ ic' ⊔ jc')) where
  field C~ : PreCong-Fam {ic'} {jc'} C
        C~-ap : PreCong-Ap C~ zero _
  open PreCong-Fam C~ public

--------------------------------------------------------------------
--- Compatibility of a congruence with type-theoretic structures ---
--------------------------------------------------------------------

record Cong-Id-Intro {ic' jc' ic jc} {C : Fam {ic} {jc}} (C~ : Cong-Fam {ic'} {jc'} C) ⦃ CId : Id-Intro C ⦄ : Prop (ic ⊔ jc ⊔ ic' ⊔ jc') where
  private
    module C   = Fam C
    module C~  = Cong-Fam C~
    open Id-Intro CId
  field Id~ : ∀ {A₁ A₂ x₁ x₂ y₁ y₂} (A~ : C~.Ty~ A₁ A₂) (x~ : C~.Tm~ A~ x₁ x₂) (y~ : C~.Tm~ A~ y₁ y₂)
            → C~.Ty~ (Id x₁ y₁) (Id x₂ y₂)
        idp~ : ∀ {A₁ A₂ x₁ x₂} (A~ : C~.Ty~ A₁ A₂) (x~ : C~.Tm~ A~ x₁ x₂)
             → C~.Tm~ (Id~ A~ x~ x~) (idp {x = x₁}) (idp {x = x₂})

record Cong-Id-Elim {ic' jc' ic jc} {C : Fam {ic} {jc}} (C~ : Cong-Fam {ic'} {jc'} C) ⦃ CId : Id-Intro C ⦄ (CId~ : Cong-Id-Intro C~) ⦃ CId-Elim-C : Id-Elim C C ⦄ : Prop (ic ⊔ jc ⊔ ic' ⊔ jc') where
  private
    module C  = Fam C
    module C~ = Cong-Fam C~
    open Id-Intro CId
    open Id-Elim CId-Elim-C
    open Cong-Id-Intro CId~
  field J~ : ∀ {A₁ A₂ x₁ x₂ P₁ P₂ d₁ d₂ y₁ y₂ p₁ p₂} (A~ : C~.Ty~ A₁ A₂) (x~ : C~.Tm~ A~ x₁ x₂)
               (P~ : ∀ {y₁ y₂} y~ {p₁ p₂} (p~ : C~.Tm~ (Id~ A~ x~ y~) p₁ p₂) → C~.Ty~ (P₁ (y₁ , p₁)) (P₂ (y₂ , p₂)))
               (d~ : C~.Tm~ (P~ x~ (idp~ A~ x~)) d₁ d₂)
               (y~ : C~.Tm~ A~ y₁ y₂) (p~ : C~.Tm~ (Id~ A~ x~ y~) p₁ p₂)
             → C~.Tm~ (P~ y~ p~) (J {A₁} {x₁} P₁ d₁ (y₁ , p₁)) (J {A₂} {x₂} P₂ d₂ (y₂ , p₂))
        J-β~ : ∀ {A₁ A₂ x₁ x₂ P₁ P₂ d₁ d₂} (A~ : C~.Ty~ A₁ A₂) (x~ : C~.Tm~ A~ x₁ x₂)
                 (P~ : ∀ {y₁ y₂} (y~ : C~.Tm~ A~ y₁ y₂) {p₁ p₂} (p~ : C~.Tm~ (Id~ A~ x~ y~) p₁ p₂) → C~.Ty~ (P₁ (y₁ , p₁)) (P₂ (y₂ , p₂)))
                 (d~ : C~.Tm~ (P~ x~ (idp~ A~ x~)) d₁ d₂)
               → C~.Tm~ (Id~ (P~ x~ (idp~ A~ x~)) (J~ A~ x~ P~ d~ x~ (idp~ A~ x~)) d~) (J-β {A₁} {x₁} {P₁} {d₁}) (J-β {A₂} {x₂} {P₂} {d₂})

record Cong-Pi-Intro {ic' jc' ic jc} {C : Fam {ic} {jc}} (C~ : Cong-Fam {ic'} {jc'} C) ⦃ CPi-Intro : Pi-Intro C C ⦄ : Prop (ic ⊔ jc ⊔ ic' ⊔ jc') where
  private
    module C = Fam C
    module C~ = Cong-Fam C~
    open Pi-Intro CPi-Intro
  field Π~ : ∀ {A₁ A₂ B₁ B₂} (A~ : C~.Ty~ A₁ A₂) (B~ : ∀ {a₁ a₂} → C~.Tm~ A~ a₁ a₂ → C~.Ty~ (B₁ a₁) (B₂ a₂))
            → C~.Ty~ (Π A₁ B₁) (Π A₂ B₂)
        lam~ : ∀ {A₁ A₂ B₁ B₂ b₁ b₂} (A~ : C~.Ty~ A₁ A₂) (B~ : ∀ {a₁ a₂} (a~ : C~.Tm~ A~ a₁ a₂) → C~.Ty~ (B₁ a₁) (B₂ a₂))
                 (b~ : ∀ {a₁ a₂} (a~ : C~.Tm~ A~ a₁ a₂) → C~.Tm~ (B~ a~) (b₁ a₁) (b₂ a₂))
               → C~.Tm~ (Π~ A~ B~) (lam {B = B₁} b₁) (lam {B = B₂} b₂)

record Cong-Pi-App {ic' jc' ic jc} {C : Fam {ic} {jc}} (C~ : Cong-Fam {ic'} {jc'} C) ⦃ CId : Id-Intro C ⦄ (CId~ : Cong-Id-Intro C~)
                   ⦃ CPi-Intro : Pi-Intro C C ⦄ (CPi~ : Cong-Pi-Intro C~) ⦃ CPi-App : Pi-App C C ⦄ : Prop (ic ⊔ jc ⊔ ic' ⊔ jc') where
  private
    module C = Fam C
    module C~ = Cong-Fam C~
    open Pi-Intro CPi-Intro
    open Cong-Pi-Intro CPi~
    open Pi-App CPi-App
    open Cong-Id-Intro CId~
  field app~ : ∀ {A₁ A₂ B₁ B₂ f₁ f₂ a₁ a₂} (A~ : C~.Ty~ A₁ A₂) (B~ : ∀ {a₁ a₂} → C~.Tm~ A~ a₁ a₂ → C~.Ty~ (B₁ a₁) (B₂ a₂))
                 (f~ : C~.Tm~ (Π~ A~ B~) f₁ f₂) (a~ : C~.Tm~ A~ a₁ a₂)
               → C~.Tm~ (B~ a~) (app {A₁} {B₁} f₁ a₁) (app {A₂} {B₂} f₂ a₂)
        app-β~ : ∀ {A₁ A₂ B₁ B₂ b₁ b₂ a₁ a₂} (A~ : C~.Ty~ A₁ A₂) (B~ : ∀ {a₁ a₂} → C~.Tm~ A~ a₁ a₂ → C~.Ty~ (B₁ a₁) (B₂ a₂))
                   (b~ : ∀ {a₁ a₂} (a~ : C~.Tm~ A~ a₁ a₂) → C~.Tm~ (B~ a~) (b₁ a₁) (b₂ a₂)) (a~ : C~.Tm~ A~ a₁ a₂)
                 → C~.Tm~ (Id~ (B~ a~) (app~ A~ B~ (lam~ A~ B~ b~) a~) (b~ a~)) (app-β {A₁} {B₁} {b₁} {a₁}) (app-β {A₂} {B₂} {b₂} {a₂})


==> anc/Agda/Fam.agda <==
{-# OPTIONS --postfix-projections --prop #-}
module Fam where

open import Agda.Primitive
open import Lib

record Fam {i j} : Set (lsuc (i ⊔ j)) where
  field Ty : Set i
        Tm : Ty → Set j

-- Terminal family
Fam-⊤ : ∀ {i j} → Fam {i} {j}
Fam-⊤ .Fam.Ty   = ⊤
Fam-⊤ .Fam.Tm _ = ⊤

-- Presheaf family
Fam-Psh : ∀ {i} → Fam {lsuc i} {i}
Fam-Psh {i} .Fam.Ty   = Set i
Fam-Psh {i} .Fam.Tm A = A

-- Join of two families
_∗_ : ∀ {i₁ i₂ j₁ j₂} → Fam {i₁} {j₁} → Fam {i₂} {j₂} → Fam {i₁ ⊔ i₂ ⊔ j₁} {j₁ ⊔ j₂}
(C ∗ D) .Fam.Ty = Σ (C .Fam.Ty) λ A → C .Fam.Tm A → D .Fam.Ty
(C ∗ D) .Fam.Tm (A , B) = Σ (C .Fam.Tm A) λ a → D .Fam.Tm (B a)

-- Family of dependent types and terms
Ext : ∀ {ic id jd} (A : Set ic) (D : Fam {id} {jd}) → Fam
Ext A D .Fam.Ty   = A → D .Fam.Ty
Ext A D .Fam.Tm B = ∀ a → D .Fam.Tm (B a)

-- Left-nested length-indexed telescopes of a family
LIxTele : ∀ {i j} → ℕ → Fam {i} {j} → Fam {i ⊔ j} {j}
LIxTele zero C = Fam-⊤
LIxTele (suc n) C = LIxTele n C ∗ C

-- Left-nested telescopes
LTele : ∀ {i j} → Fam {i} {j} → Fam {i ⊔ j} {j}
LTele C .Fam.Ty = Σ ℕ λ n → LIxTele n C .Fam.Ty
LTele C .Fam.Tm (n , A) = LIxTele n C .Fam.Tm A

-- Non-empty left-nested length-indexed telescopes of a family
LIxTele₁ : ∀ {i j} → ℕ → Fam {i} {j} → Fam {i ⊔ j} {j}
LIxTele₁ {j = j} zero C .Fam.Ty = Lift {j = j} (C .Fam.Ty)
LIxTele₁ zero C .Fam.Tm A = C .Fam.Tm (A .lower)
LIxTele₁ (suc n) C = LIxTele₁ n C ∗ C

-- Right-nested length-indexed telescopes of a family
RIxTele : ∀ {i j} → ℕ → Fam {i} {j} → Fam {i ⊔ j} {j}
RIxTele zero C = Fam-⊤
RIxTele (suc n) C = C ∗ RIxTele n C

-- Right-nested telescopes
RTele : ∀ {i j} → Fam {i} {j} → Fam {i ⊔ j} {j}
RTele C .Fam.Ty = Σ ℕ λ n → RIxTele n C .Fam.Ty
RTele C .Fam.Tm (n , A) = RIxTele n C .Fam.Tm A


==> anc/Agda/Id-Acyclic.agda <==
{-# OPTIONS --postfix-projections --prop #-}
module Id-Acyclic where

open import Agda.Primitive
open import Lib
open import Fam as _
open import Id as _
open import Id-Tele as _
open import Id-Misc as _
open import Pi as _

-----------------------------
--- "John Major" equality ---
-----------------------------
--  If A is a hSet and B a type family over A, we can compare (b₁ : B a₁) and (b₂ : B a₂)
--   by comparing (a₁, b₁) and (a₂, b₂) in Σ A B.

module JM where
  module _ {ic jc} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄ where
    private
      open Id-Tele-r C
      module C   = Fam C
      module CId = IdM C _

    module _ {id jd} {D : Fam {id} {jd}} ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ ⦃ DId-Elim-C : Id-Elim D C ⦄ where
      private
        open Id-Tele-r D
        module D          = Fam D
        module DId        = IdM D _
        module DC         = Fam (D ∗ C)
        module DId-Elim-C = Id-ElimM D C _
        module DCId       = Id-Intro (Id-Intro-∗ {C = D} {D = C})

      module _ {A : D.Ty} ⦃ IsSet-A : DId.IsSet A ⦄ (B : D.Tm A → C.Ty) where
        module IsSet-A = DId.IsSet IsSet-A

        Id : ∀ {a₁ a₂ : D.Tm A} (b₁ : C.Tm (B a₁)) (b₂ : C.Tm (B a₂)) → DC.Ty
        Id {a₁} {a₂} b₁ b₂ = DCId.Id (a₁ , b₁) (a₂ , b₂)

        Id-in : ∀ {a : D.Tm A} {b₁ : C.Tm (B a)} {b₂ : C.Tm (B a)}
               → C.Tm (CId.Id b₁ b₂) → DC.Tm (Id b₁ b₂)
        Id-in p = DId.idp , CId.trans DId-Elim-C.transp-β p

        Id-out : ∀ {a : D.Tm A} {b₁ : C.Tm (B a)} {b₂ : C.Tm (B a)}
               → DC.Tm (Id b₁ b₂) → C.Tm (CId.Id b₁ b₂)
        Id-out (p , q) = CId.trans (CId.sym (CId.trans (DId-Elim-C.ap (DId-Elim-C.transp B _) (IsSet-A.K _)) DId-Elim-C.transp-β)) q

    module _ {id jd ie je} {D : Fam {id} {jd}} ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ ⦃ DId-Elim-C : Id-Elim D C ⦄ ⦃ CId-Elim-D : Id-Elim C D ⦄
             {E : Fam {ie} {je}} ⦃ EId : Id-Intro E ⦄ ⦃ EId-Elim-E : Id-Elim E E ⦄ ⦃ EId-Elim-C : Id-Elim E C ⦄
             ⦃ CId-Elim-E : Id-Elim C E ⦄ ⦃ DId-Elim-E : Id-Elim D E ⦄ where
      private
        open Id-Tele-r D
        open Id-Tele-r E
        module D    = Fam D
        module DId  = IdM D _
        module DC   = Fam (D ∗ C)
        module DCId = IdM (D ∗ C) _
        module E    = Fam E
        module EId  = IdM E _
        module EC   = Fam (E ∗ C)
        module ECId = IdM (E ∗ C) _
        module EId-Elim-C = Id-ElimM E C _
        module DId-Elim-C = Id-ElimM D C _
        module DId-Elim-E = Id-ElimM D E _

      module _ {A : D.Ty} ⦃ IsSet-A : DId.IsSet A ⦄ {B : E.Ty} ⦃ IsSet-B : EId.IsSet B ⦄ (F : D.Tm A → E.Tm B) (P : E.Tm B → C.Ty) where
        abstract
          baseChange↑ : ∀ {a₁ a₂ : D.Tm A} {c₁ : C.Tm (P (F a₁))} {c₂ : C.Tm (P (F a₂))}
                     → D.Tm (DId.Id a₁ a₂) → EC.Tm (Id P c₁ c₂) → DC.Tm (Id (P ∘ F) c₁ c₂)
          baseChange↑ {a₁} {a₂} {c₁} {c₂} p q = DCId.trans e₀ e₃ where
            e₀ : DC.Tm (Id (P ∘ F) c₁ (DId-Elim-C.transp (P ∘ F) c₁ p))
            e₀ = p , CId.idp

            e₁ : EC.Tm (Id P c₁ (DId-Elim-C.transp (P ∘ F) c₁ p))
            e₁ = DId-Elim-E.ap F p , DId-Elim-C.J (λ (y , p) → CId.Id (EId-Elim-C.transp P c₁ (DId-Elim-E.ap F p)) (DId-Elim-C.transp (P ∘ F) c₁ p))
                                                  (CId.trans (CId.trans (EId-Elim-C.ap (EId-Elim-C.transp P c₁) DId-Elim-E.J-β) EId-Elim-C.transp-β) (CId.sym DId-Elim-C.transp-β)) _

            e₂ : EC.Tm (Id P (DId-Elim-C.transp (P ∘ F) c₁ p) c₂)
            e₂ = ECId.trans (ECId.sym e₁) q

            e₃ : DC.Tm (Id (P ∘ F) (DId-Elim-C.transp (P ∘ F) c₁ p) c₂)
            e₃ = Id-in (P ∘ F) (Id-out P e₂)

        abstract
          baseChange↓ : ∀ {a₁ a₂ : D.Tm A} {c₁ : C.Tm (P (F a₁))} {c₂ : C.Tm (P (F a₂))}
                     → D.Tm (DId.Id a₁ a₂) → DC.Tm (Id (P ∘ F) c₁ c₂) → EC.Tm (Id P c₁ c₂)
          baseChange↓ {a₁} {a₂} {c₁} {c₂} p q = ECId.trans e₁ e₃ where
            e₀ : DC.Tm (Id (P ∘ F) c₁ (DId-Elim-C.transp (P ∘ F) c₁ p))
            e₀ = p , CId.idp

            e₁ : EC.Tm (Id P c₁ (DId-Elim-C.transp (P ∘ F) c₁ p))
            e₁ = DId-Elim-E.ap F p , DId-Elim-C.J (λ (y , p) → CId.Id (EId-Elim-C.transp P c₁ (DId-Elim-E.ap F p)) (DId-Elim-C.transp (P ∘ F) c₁ p))
                                                  (CId.trans (CId.trans (EId-Elim-C.ap (EId-Elim-C.transp P c₁) DId-Elim-E.J-β) EId-Elim-C.transp-β) (CId.sym DId-Elim-C.transp-β)) _

            e₂ : DC.Tm (Id (P ∘ F) (DId-Elim-C.transp (P ∘ F) c₁ p) c₂)
            e₂ = DCId.trans (DCId.sym e₀) q

            e₃ : EC.Tm (Id P (DId-Elim-C.transp (P ∘ F) c₁ p) c₂)
            e₃ = Id-in P (Id-out (P ∘ F) e₂)

  module _ {ic jc} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄
           {id jd} {D : Fam {id} {jd}} ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ ⦃ DId-Elim-C : Id-Elim D C ⦄ ⦃ CId-Elim-D : Id-Elim C D ⦄
           {ie je} {E : Fam {ie} {je}} ⦃ EId : Id-Intro E ⦄ ⦃ EId-Elim-E : Id-Elim E E ⦄ ⦃ EId-Elim-C : Id-Elim E C ⦄ ⦃ CId-Elim-E : Id-Elim C E ⦄
           ⦃ DId-Elim-E : Id-Elim D E ⦄ ⦃ EId-Elim-D : Id-Elim E D ⦄
           (U : E .Fam.Ty) (El : E .Fam.Tm U → E .Fam.Ty) where
    private
      open Id-Tele-r C
      open Id-Tele-r D
      open Id-Tele-r E
      module C                    = Fam C
      module CId                  = IdM C _
      module D                    = Fam D
      module DId                  = IdM D _
      module DC                   = Fam (D ∗ C)
      module E                    = Fam E
      module EId                  = IdM E _
      module DEC                  = Fam ((D ∗ E) ∗ C)
      module DE                   = Fam (D ∗ E)
      module DEId                 = IdM (D ∗ E) _
      module DECId                = IdM ((D ∗ E) ∗ C) _
      module DId-Elim-C           = Id-ElimM D C _
      module EId-Elim-C           = Id-ElimM E C _
      module DId-Elim-E           = Id-ElimM D E _
      module DId-Elim↕-E          = Id-Elim↕ D E _
      module DId-Elim-DEC-Param-E = Id-Elim-ParamM D E ((D ∗ E) ∗ C) ⦃ CId-Elim-E-Param-D = cheat ⦄ _
      module EId-Elim-DEC         = Id-ElimM E ((D ∗ E) ∗ C) _

    IE : Fam
    IE = record { Ty = E.Tm U ; Tm = λ A → E.Tm (El A) }
    module _ ⦃ ECPi : Pi IE C ⦄ where
      module ECPi = Pi ECPi

      abstract
        transp-Π : ∀ {A : D.Ty} {P : D.Tm A → E.Tm U} {Q : ∀ a → E.Tm (El (P a)) → C.Ty} {x y} {p : D.Tm (DId.Id x y)} {f : ∀ p → C.Tm (Q x p)}
                   → C.Tm (CId.Id (DId-Elim-C.transp (λ a → ECPi.Π (P a) (Q a)) (ECPi.lam f) p)
                                  (ECPi.lam (λ b → let e₀ = f (DId-Elim↕-E.J↕ (λ (z , _) → El (P z)) (_ , p) b (_ , DId.idp))
                                                       e₁ = DId-Elim-C.J (λ (z , q) → Q z (DId-Elim↕-E.J↕ (λ (z , _) → El (P z)) (_ , p) b (_ , q))) e₀ (_ , p)
                                                       e₂ = EId-Elim-C.transp (Q _) e₁ (DId-Elim↕-E.J↕-β _ _ _)
                                                   in e₂)))
        transp-Π {A} {P} {Q} {x} {y} {p} {f}
          = DId-Elim-C.J (λ (y , p) → CId.Id (DId-Elim-C.transp (λ a → ECPi.Π (P a) (Q a)) (ECPi.lam f) p)
                                             (ECPi.lam (λ b → let e₀ = f (DId-Elim↕-E.J↕ (λ (z , _) → El (P z)) (_ , p) b (_ , DId.idp))
                                                                  e₁ = DId-Elim-C.J (λ (z , q) → Q z (DId-Elim↕-E.J↕ (λ (z , _) → El (P z)) (_ , p) b (_ , q))) e₀ (_ , p)
                                                                  e₂ = EId-Elim-C.transp (Q _) e₁ (DId-Elim↕-E.J↕-β _ _ _)
                                                              in e₂)))
                         (CId.trans DId-Elim-C.transp-β (ECPi.xi (λ b →
                            EId-Elim-C.J (λ (z , q) → CId.Id (f z) (EId-Elim-C.transp (Q _)
                                                                    (DId-Elim-C.J (λ (z , q) → Q z (DId-Elim↕-E.J↕ (λ (z , _) → El (P z)) (_ , DId.idp) b (_ , q)))
                                                                    (f (DId-Elim↕-E.J↕ (λ (z , _) → El (P z)) (_ , DId.idp) b (_ , DId.idp))) (_ , DId.idp)) q))
                                         (CId.sym (CId.trans EId-Elim-C.transp-β DId-Elim-C.J-β)) _)))
                         _

      module _ {A : D.Ty} ⦃ IsSet-A : DId.IsSet A ⦄ {P : D.Tm A → E.Tm U} ⦃ IsSet-P : ∀ {a} → EId.IsSet (El (P a)) ⦄ {Q : ∀ a → E.Tm (El (P a)) → C.Ty}
               {a₁ a₂ : D.Tm A} {b₁ : ∀ p → C.Tm (Q a₁ p)} {b₂ : ∀ p → C.Tm (Q a₂ p)} where

        abstract
          funext : D.Tm (DId.Id a₁ a₂)
                 → (∀ p₁ p₂ → DE.Tm (Id (El ∘ P) p₁ p₂) → DEC.Tm (Id {A = A , El ∘ P} (λ (a , p) → Q a p) (b₁ p₁) (b₂ p₂)))
                 → DC.Tm (Id (λ a → ECPi.Π (P a) (Q a)) (ECPi.lam b₁) (ECPi.lam b₂))
          funext q h = q , CId.trans transp-Π (ECPi.xi (λ a →
            let a'  = DId-Elim-E.transp (El ∘ P) a (DId.sym q)
                r   = q , EId.trans DId-Elim-E.transp-trans (EId.trans (DId-Elim-E.ap (DId-Elim-E.transp (El ∘ P) _) (DId.trans-sym-l _)) DId-Elim-E.transp-β)
                h'  = h a' a r
                l₁ : ∀ a → DEC.Tm (Id {A = A , El ∘ P} (λ (a , p) → Q a p)
                                      (b₁ (DId-Elim-E.transp (El ∘ P) a (DId.sym DId.idp)))
                                      (b₁ a))
                l₁ a = EId-Elim-DEC.J
                         (λ (b , _) → Id {A = A , (El ∘ P)} (λ (a , p) → Q a p) (b₁ b) (b₁ a))
                         DECId.idp (_ , EId.sym (EId.trans (DId-Elim-E.ap (DId-Elim-E.transp (El ∘ P) a) DId.sym-β) DId-Elim-E.transp-β))
                l₂ : ∀ a → DEC.Tm (Id {A = A , El ∘ P} (λ (a , p) → Q a p)
                                      (EId-Elim-C.transp (Q a₁)
                                        (DId-Elim-C.J (λ (y , p) → Q y (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) (a₁ , DId.idp) a (y , p)))
                                          (b₁ (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) _ a _)) (_ , DId.idp))
                                        (DId-Elim↕-E.J↕-β (λ (y , _) → El (P y)) (a₁ , DId.idp) a))
                                      (EId-Elim-C.transp (Q a₁)
                                        (b₁ (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) _ a _))
                                        (DId-Elim↕-E.J↕-β (λ (y , _) → El (P y)) (a₁ , DId.idp) a)))
                l₂ a = Id-in (λ (a , p) → Q a p)
                       (CId.ap (λ k → EId-Elim-C.transp (Q a₁) k (DId-Elim↕-E.J↕-β (λ (y , _) → El (P y)) (a₁ , DId.idp) a)) DId-Elim-C.J-β)
                l₃ : ∀ a → DEC.Tm (Id {A = A , El ∘ P} (λ (a , p) → Q a p)
                                      (EId-Elim-C.transp (Q a₁)
                                        (b₁ (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) _ a _))
                                        (DId-Elim↕-E.J↕-β (λ (y , _) → El (P y)) (a₁ , DId.idp) a))
                                      (b₁ a))
                l₃ a = EId-Elim-DEC.J (λ (b , q) → Id {A = A , El ∘ P} (λ (a , p) → Q a p)
                                                      (EId-Elim-C.transp (Q a₁) (b₁ _) q)
                                                      (b₁ b))
                                      (Id-in (λ (a , p) → Q a p) EId-Elim-C.transp-β)
                                      (_ , DId-Elim↕-E.J↕-β (λ (y , _) → El (P y)) (a₁ , DId.idp) a)
                l₀ : ∀ a → DEC.Tm (Id {A = A , El ∘ P} (λ (a , p) → Q a p)
                                      (EId-Elim-C.transp (Q a₁)
                                        (DId-Elim-C.J (λ (y , p) → Q y (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) (a₁ , DId.idp) a (y , p)))
                                          (b₁ (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) _ a _)) (_ , DId.idp))
                                        (DId-Elim↕-E.J↕-β (λ (y , _) → El (P y)) (a₁ , DId.idp) a))
                                      (b₁ (DId-Elim-E.transp (El ∘ P) a (DId.sym DId.idp))))
                l₀ a = DECId.trans (DECId.trans (l₂ a) (l₃ a)) (DECId.sym (l₁ a))
                l : DEC.Tm (Id {A = A , El ∘ P} (λ (a , p) → Q a p)
                               (EId-Elim-C.transp (Q a₂)
                                 (DId-Elim-C.J (λ (y , p) → Q y (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) (a₂ , q) a (y , p)))
                                   (b₁ (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) _ a _)) (_ , q))
                                 (DId-Elim↕-E.J↕-β (λ (y , _) → El (P y)) (a₂ , q) a))
                               (b₁ a'))
                l = DId-Elim-DEC-Param-E.J _
                    (λ (a₂ , q) a → Id {A = A , El ∘ P} (λ (a , p) → Q a p)
                                       (EId-Elim-C.transp (Q a₂)
                                         (DId-Elim-C.J (λ (y , p) → Q y (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) (a₂ , q) a (y , p)))
                                           (b₁ (DId-Elim↕-E.J↕ (λ (y , _) → El (P y)) _ a _)) (_ , q))
                                         (DId-Elim↕-E.J↕-β (λ (y , _) → El (P y)) (a₂ , q) a))
                                       (b₁ (DId-Elim-E.transp (El ∘ P) a (DId.sym q))))
                    l₀ _ a
                h'' = Id-out {D = D ∗ E} (λ (a , p) → Q a p) (DECId.trans l h')
            in h''))

        -- JM.funext' is a variant of JM.funext with some propositional truncations added.
        -- JM.funext' actually cannot be proven in general: it would require the
        --  axiom of choice (note that even if we assume the axiom of choice
        --  externally, it does not neccessarily hold in our presheaf model).
        -- However, it only needs instances of the axiom of choice that do hold in
        --  our applications, when the families involved are representable.
        postulate
          choice-U : ∀ {A} {i} {X : E.Tm (El A) → Set i} → (∀ a → ∥ X a ∥) → ∥ (∀ a → X a) ∥
          choice-E : ∀ {A x} {i} {X : EId.Singl {A} x → Set i} → (∀ a → ∥ X a ∥) → ∥ (∀ a → X a) ∥
        --   ∥ (a : Tm A) → X a ∥ ≃ (a : Tm A) → ∥ X a ∥ holds: when evaluating
        --   these presheaves at some context Γ, both sides are the propositional
        --   truncation of the evaluation of X at the extended context (Γ ▷ A).

        abstract
          funext' : ∥ D.Tm (DId.Id a₁ a₂) ∥
                  → (∀ p₁ p₂ → DE.Tm (Id (El ∘ P) p₁ p₂) → ∥ DEC.Tm (Id {A = A , El ∘ P} (λ (a , p) → Q a p) (b₁ p₁) (b₂ p₂)) ∥)
                  → ∥ DC.Tm (Id (λ a → ECPi.Π (P a) (Q a)) (ECPi.lam b₁) (ECPi.lam b₂)) ∥
          funext' p h = ∥-∥-bind p λ p →
                        ∥-∥-bind (choice-U λ p₁ → choice-E λ (p₂ , q) → h p₁ p₂ (p , q)) λ h →
                        ∣ funext p (λ p₁ p₂ q → h p₁ (p₂ , Id-out (El ∘ P) (DEId.trans (DEId.sym (p , EId.idp)) q))) ∣


==> anc/Agda/Id-Misc.agda <==
{-# OPTIONS --postfix-projections --prop #-}
module Id-Misc where

open import Agda.Primitive
open import Lib
open import Fam as _
open import Id
open import Id-Tele as _

-------------------------------------------------------------------------------------------
--- "Internal" PathFrom and PathTo type families, and proofs that they are contractible ---
-------------------------------------------------------------------------------------------

module _ {ic jc} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄ where
  private
    open Id-Tele-r C
    module C           = Fam C
    module CC          = Fam (C ∗ C)
    module CId         = IdM C _
    module CCId        = IdM (C ∗ C) _

  PathFrom : ∀ {A} → C.Tm A → CC.Ty
  PathFrom {A} x = A , λ y → CId.Id x y

  abstract
    isContr-PathFrom : ∀ {A} x → CCId.isContr (PathFrom {A} x)
    isContr-PathFrom {A} x = (x , CId.idp)
                           , λ { (y , p) → p , CId.J (λ (y , p) → CId.Id (CId.transp _ CId.idp p) p) CId.transp-β _ }

module _ {ic jc} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄ where
  private
    open Id-Tele-r C
    module C           = Fam C
    module CC          = Fam (C ∗ C)
    module CId         = IdM C _
    module CCId        = IdM (C ∗ C) _

  PathTo : ∀ {A} → C.Tm A → CC.Ty
  PathTo {A} x = A , λ y → CId.Id y x

  abstract
    isContr-PathTo : ∀ {A} x → CCId.isContr (PathTo {A} x)
    isContr-PathTo {A} x = (x , CId.idp)
                         , λ { (y , p) → CId.sym p , CId.trans (CId.J (λ (x , p) → CId.Id (CId.transp _ _ p) (CId.sym p)) (CId.trans CId.transp-β (CId.sym CId.sym-β)) _) (CId.sym-sym _) }

--------------------------------
--- hSets are closed under Σ ---
--------------------------------
module _ {ic jc id jd} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄
         {D : Fam {id} {jd}} ⦃ DId : Id-Intro D ⦄ ⦃ CId-Elim-D : Id-Elim C D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ ⦃ DId-Elim-C : Id-Elim D C ⦄ where
  private
    open Id-Tele-r C
    open Id-Tele-r D
    module CId  = IdM C _
    module DId  = IdM D _
    module CDId = IdM (C ∗ D) _

  instance
    IsSet-Σ : ∀ {A B} ⦃ IsSet-A : CId.IsSet A ⦄ ⦃ IsSet-B : ∀ {a} → DId.IsSet (B a) ⦄ → CDId.IsSet (A , B)
    IsSet-Σ ⦃ IsSet-A ⦄ ⦃ IsSet-B ⦄ = cheat

-- This seems to cause a loop in the instance resolution because of the η law for ⊤
-- module _ {i j} where
--   instance
--     IsSet-⊤ : Id-Intro.IsSet (Id-Intro-⊤ {i} {j}) _
--     IsSet-⊤ = _

------------------------------------------------------------
--- "Bidirectional" identity type elimination structures ---
------------------------------------------------------------
module Id-Elim↕ {ic jc id jd} (C : Fam {ic} {jc}) ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄
                (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ ⦃ CId-Elim-D : Id-Elim C D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ (_ : ⊤ {lzero}) where
  private
    open Id-Tele-r C
    open Id-Tele-r D
    module C           = Fam C
    module CId         = IdM C _
    module D           = Fam D
    module DIdM        = IdM D _
    module CCId-Elim-D = Id-ElimM (C ∗ C) D _

  J↕ : ∀ {A x} (P : CId.Singl {A} x → D.Ty) yp (d : D.Tm (P yp)) zq → D.Tm (P zq)
  J↕ {A} {x} P _ d zq = CCId-Elim-D.isContr-transp (isContr-PathFrom x) P zq d

  J↕-β : ∀ {A x} (P : CId.Singl {A} x → D.Ty) yp (d : D.Tm (P yp)) → D.Tm (DIdM.Id (J↕ P yp d yp) d)
  J↕-β {A} {x} P yp d = CCId-Elim-D.isContr-transp-β _ _ _

------------------------------------------------------------------------
--- Parametrized (or Frobenius) identity type elimination structures ---
------------------------------------------------------------------------
record Id-Elim-Param {ic jc id jd ie je} (C : Fam {ic} {jc}) ⦃ CId : Id-Intro C ⦄
                     (D : Fam {id} {jd})
                     (E : Fam {ie} {je}) ⦃ EId : Id-Intro E ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd ⊔ ie ⊔ je) where
  private
    module C   = Fam C
    module CId = Id-Intro CId
    module D   = Fam D
    module E   = Fam E
    module EId = Id-Intro EId

  field J : ∀ {A : C.Ty} {x : C.Tm A} (B : CId.Singl x → D.Ty)
              (P : ∀ yp (b : D.Tm (B yp)) → E.Ty) (d : ∀ b → E.Tm (P CId.center b))
              yp b
            → E.Tm (P yp b)
        J-β : ∀ {A : C.Ty} {x : C.Tm A} {B : CId.Singl x → D.Ty}
                {P : ∀ yp (b : D.Tm (B yp)) → E.Ty} {d : ∀ b → E.Tm (P CId.center b)}
                {b}
              → E.Tm (EId.Id (J B P d _ _) (d b))

  transp : ∀ {A : C.Ty} {x : C.Tm A} (B : C.Tm A → D.Ty)
             (P : ∀ y (b : D.Tm (B y)) → E.Ty) (d : ∀ b → E.Tm (P x b))
             {y} (p : C.Tm  (CId.Id x y)) b
         → E.Tm (P y b)
  transp B P d p b = J (λ (y , _) → B y) (λ (y , _) b → P y b) d (_ , p) b

  transp-β : ∀ {A : C.Ty} {x : C.Tm A} {B : C.Tm A → D.Ty}
             {P : ∀ y (b : D.Tm (B y)) → E.Ty} {d : ∀ b → E.Tm (P x b)}
             {b}
           → E.Tm (EId.Id (transp B P d CId.idp b) (d b))
  transp-β = J-β

module Id-Elim-ParamM {ic jc id jd ie je} (C : Fam {ic} {jc}) ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄
                      (D : Fam {id} {jd})
                      (E : Fam {ie} {je}) ⦃ EId : Id-Intro E ⦄ ⦃ CId-Elim-E : Id-Elim C E ⦄ ⦃ EId-Elim-E : Id-Elim E E ⦄ ⦃ CId-Elim-E-Param-D : Id-Elim-Param C D E ⦄ (_ : ⊤ {lzero}) where
  private
    module C          = Fam C
    module CId        = IdM C _
    module D          = Fam D
    module E          = Fam E
    module EId        = IdM E _
    module CId-Elim-E = Id-ElimM C E _

  open Id-Elim-Param CId-Elim-E-Param-D public

  abstract
    transp-trans : ∀ {A : C.Ty} {x : C.Tm A} {B : C.Tm A → D.Ty} {P : ∀ x → D.Tm (B x) → E.Ty}
                     {e : ∀ d → E.Tm (P x d)} {y z} {p : C.Tm (CId.Id x y)} {q : C.Tm (CId.Id y z)} {d}
                   → E.Tm (EId.Id (transp B P (λ d' → transp B P e p d') q d) (transp B P e (CId.trans p q) d))
    transp-trans {A} {x} {B} {P} {e} {y} {z} {p} {q} {d}
      = J (λ (y , _) → B y) (λ (_ , q) d → EId.Id (transp B P (λ d' → transp B P e p d') q d) (transp B P e (CId.trans p q) d))
         (λ d → EId.trans transp-β (EId.sym (CId-Elim-E.ap (λ k → transp B P e k d) CId.trans-β-r)))
         (_ , q) d

  module _ {A} (cA : CId.isContr A) (P : C.Tm A → D.Ty) (Q : ∀ a → D.Tm (P a) → E.Ty) where
    abstract
      isContr-transp : ∀ {x} y (e : ∀ d → E.Tm (Q x d)) → (∀ d → E.Tm (Q y d))
      isContr-transp y e d = transp P Q e (CId.isContr⇒allPaths cA _ _) d

      isContr-transp-β : ∀ {x} (e : ∀ d → E.Tm (Q x d)) d → E.Tm (EId.Id (isContr-transp x e d) (e d))
      isContr-transp-β e d = EId.trans (CId-Elim-E.ap (λ k → transp P Q e k d) (CId.isContr⇒allPaths (CId.allPaths⇒isProp (CId.isContr⇒allPaths cA) _ _) _ _))
                             transp-β

      isContr-transp-trans : ∀ {x y z} (e : ∀ d → E.Tm (Q x d)) d → E.Tm (EId.Id (isContr-transp z (λ d' → isContr-transp y e d') d) (isContr-transp z e d))
      isContr-transp-trans e d = EId.trans transp-trans
                                 (CId-Elim-E.ap (λ k → transp P Q e k d) (CId.isContr⇒allPaths (CId.allPaths⇒isProp (CId.isContr⇒allPaths cA) _ _) _ _))


-----------------------------------------------------------------------
--- Derivation of parametrized identity type elimination structures ---
-----------------------------------------------------------------------
module _ {ic jc id jd ie je} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄
         {D : Fam {id} {jd}} ⦃ DId : Id-Intro D ⦄ ⦃ CId-Elim-D : Id-Elim C D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄
         {E : Fam {ie} {je}} ⦃ EId : Id-Intro E ⦄ ⦃ CId-Elim-E : Id-Elim C E ⦄ ⦃ DId-Elim-E : Id-Elim D E ⦄ ⦃ EId-Elim-E : Id-Elim E E ⦄ where
  private
    module C           = Fam C
    module CId         = IdM C _
    module CId-Elim-D  = Id-ElimM C D _
    module CId-Elim↕-D = Id-Elim↕ C D _
    module E           = Fam E
    module EId         = IdM E _
    module DId-Elim-E  = Id-ElimM D E _
    module CId-Elim-E  = Id-ElimM C E _

  abstract
    instance
      Id-Elim⇒Id-Elim-Param : Id-Elim-Param C D E
      Id-Elim⇒Id-Elim-Param .Id-Elim-Param.J {A} {x} B P d yp b = d₂ where
        b₀ = CId-Elim↕-D.J↕ B _ b _
        d₁ = CId-Elim-E.J (λ zq → P zq (CId-Elim↕-D.J↕ B _ b _)) (d b₀) yp
        d₂ = DId-Elim-E.transp (P yp) d₁ (CId-Elim↕-D.J↕-β _ _ _)
      Id-Elim⇒Id-Elim-Param .Id-Elim-Param.J-β {A} {x} {B} {P} {d} {b} = d₂-β where
        b₀ = CId-Elim↕-D.J↕ B _ b _
        d₁ = CId-Elim-E.J (λ zq → P zq (CId-Elim↕-D.J↕ B _ b _)) (d b₀) _
        d₁-β = CId-Elim-E.J-β {P = λ zq → P zq (CId-Elim↕-D.J↕ B _ b _)} {d b₀}
        d₂ = DId-Elim-E.transp (P _) d₁ (CId-Elim↕-D.J↕-β _ _ _)
        d₂-β : E.Tm (EId.Id d₂ (d b))
        d₂-β = EId.trans (EId.ap (λ k → DId-Elim-E.transp (P _) k _) d₁-β)
               (DId-Elim-E.J (λ (z , q) → EId.Id (DId-Elim-E.transp (P _) (d b₀) q) (d z))
                             DId-Elim-E.transp-β _)


==> anc/Agda/Id-Tele.agda <==
{-# OPTIONS --postfix-projections --prop #-}
module Id-Tele where

open import Agda.Primitive
open import Lib
open import Fam as _
open import Id

---------------------------------------------------------------------------------
--- Derivation of identity type elimination structure on the join of families ---
---------------------------------------------------------------------------------

module _ {ic jc id jd} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄
                       {D : Fam {id} {jd}} ⦃ DId : Id-Intro D ⦄ ⦃ CId-Elim-D : Id-Elim C D ⦄ where
  private
    module C          = Fam C
    module CId        = Id-Intro CId
    module CId-Elim-D = Id-Elim CId-Elim-D
    module D          = Fam D
    module DId        = Id-Intro DId

  instance
    Id-Intro-∗ : Id-Intro (C ∗ D)
    Id-Intro-∗ .Id-Intro.Id (xc , xd) (yc , yd) = CId.Id xc yc , λ p → DId.Id (CId-Elim-D.transp _ xd p) yd
    Id-Intro-∗ .Id-Intro.idp = CId.idp , CId-Elim-D.transp-β

module Id-Tele-r {ie je} (E : Fam {ie} {je}) ⦃ EId : Id-Intro E ⦄ ⦃ EId-Elim-E : Id-Elim E E ⦄  where
  private
    module EId = IdM E _
  instance
    Id-Elim-⊤-r : ∀ {i j} → Id-Elim (Fam-⊤ {i} {j}) E
    Id-Elim-⊤-r .Id-Elim.J P d yp = d
    Id-Elim-⊤-r .Id-Elim.J-β = EId.idp

  module _ {ic jc} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄
           {id jd} {D : Fam {id} {jd}} ⦃ DId : Id-Intro D ⦄ ⦃ CId-Elim-D : Id-Elim C D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄
           ⦃ CId-Elim-E : Id-Elim C E ⦄ ⦃ DId-Elim-E : Id-Elim D E ⦄ where
    private
      module C          = Fam C
      module CId        = Id-Intro CId
      module CId-Elim-D = Id-Elim CId-Elim-D
      module D          = Fam D
      module DId        = IdM D _
      module E          = Fam E
      module CId-Elim-E = Id-Elim CId-Elim-E
      module DId-Elim-E = Id-ElimM D E _
      module CDId       = Id-Intro (Id-Intro-∗ {C = C} {D = D})

    instance
      abstract
        Id-Elim-∗-r : Id-Elim (C ∗ D) E
        Id-Elim-∗-r = record { J = λ P d yp → d₅ _ _ _ _ P d yp
                             ; J-β = λ { {P = P} {d} → jβ _ _ _ _ P d } }
          where module _ (Ac : C.Ty) (Ad : C.Tm Ac → D.Ty) (xc : C.Tm Ac) (xd : D.Tm (Ad xc))
                         (P : CDId.Singl {A = Ac , Ad} (xc , xd) → E.Ty)
                         (d : E.Tm (P CDId.center)) where
                  tβ = CId-Elim-D.transp-β {d = _}
                  abstract
                    d₁ : E.Tm (P ((xc , _) , (CId.idp , DId.trans tβ DId.idp)))
                    d₁ = DId-Elim-E.transp (λ z → P ((xc , _) , _ , z)) d (DId.sym DId.trans-β-r)
                    d₂ : ∀ z q → E.Tm (P ((xc , z) , (CId.idp , DId.trans tβ (DId.trans (DId.sym tβ) q))))
                    d₂ z q = DId-Elim-E.J (λ (w , r) → P ((xc , w) , (CId.idp , DId.trans tβ r)))
                                          d₁
                                          (_ , DId.trans (DId.sym tβ) q)
                    d₂tβ : E.Tm (P ((xc , xd) , (CId.idp , DId.trans tβ (DId.trans (DId.sym tβ) tβ))))
                    d₂tβ = d₂ _ tβ
                    d₂β₀ : E.Tm (EId.Id (DId-Elim-E.transp (λ z → (P ((xc , _) , (_ , z))))
                                            d₂tβ
                                            (DId.ap (DId.trans tβ) (DId.sym (DId.sym (DId.trans-sym-l tβ)))))
                                          d₁)
                    d₂β₀ = DId-Elim-E.J (λ (z , q) → EId.Id
                                             (DId-Elim-E.transp (λ z → (P ((xc , _) , (_ , z))))
                                               (DId-Elim-E.J (λ (w , r) → P ((xc , w) , (CId.idp , DId.trans tβ r))) d₁ (_ , z))
                                               (DId.ap (DId.trans tβ) (DId.sym q)))
                                             d₁)
                           (EId.trans (DId-Elim-E.ap (DId-Elim-E.transp (λ z → P ((xc , _) , _ , z)) _) (DId.trans (DId.ap (DId.ap (DId.trans tβ)) DId.sym-β) DId.J-β))
                           (EId.trans DId-Elim-E.transp-β DId-Elim-E.J-β))
                           (_ , DId.sym (DId.trans-sym-l tβ))
                    d₂β : E.Tm (EId.Id (d₂ _ tβ) (DId-Elim-E.transp (λ z → (P ((xc , _) , (_ , z)))) d₁ (DId.ap (DId.trans tβ) (DId.sym (DId.trans-sym-l tβ)))))
                    d₂β = EId.trans
                          (EId.sym (EId.trans DId-Elim-E.transp-trans (EId.trans (DId-Elim-E.ap (λ z₁ → DId-Elim-E.transp (λ z → P ((xc , _) , _ , z)) d₂tβ z₁)
                            (DId.trans DId.trans-ap (DId.trans (DId.ap (DId.ap (DId.trans tβ)) (DId.trans-sym-l _)) DId.J-β))) DId-Elim-E.transp-β)))
                          (EId.ap (λ z → DId-Elim-E.transp (λ z → (P ((xc , _) , (_ , z)))) z (DId.ap (DId.trans tβ) (DId.sym (DId.trans-sym-l tβ)))) d₂β₀)
                    d₃ : ∀ z q → E.Tm (P ((xc , z) , (CId.idp , q)))
                    d₃ z q = DId-Elim-E.transp (λ z → P ((xc , _) , _ , z)) (d₂ z q)
                             (DId.trans DId.trans-assoc (DId.trans (DId.ap (λ a → DId.trans a q) (DId.trans-sym-r _)) DId.trans-β-l))

                    d₄ : ∀ (yp : CId.Singl xc) → E.Tm (P (_ , (yp .snd , DId.idp)))
                    d₄ (_ , pc) = CId-Elim-E.J (λ (z , q) → P (_ , (q , DId.idp))) (d₃ _ _) (_ , pc)
                    d₅ : ∀ (yp : CDId.Singl (xc , xd)) → E.Tm (P (_ , (yp .snd .fst , yp .snd .snd)))
                    d₅ yp@(_ , (pc , pd)) = DId-Elim-E.J (λ (z , q) → P (_ , (pc , q))) (d₄ _) (_ , pd)

                    eq₁ : E.Tm (EId.Id (d₂ _ tβ)
                                        (DId-Elim-E.transp (λ z → P ((xc , _) , (_ , z))) d
                                          (DId.sym (DId.trans DId.trans-assoc (DId.trans (DId.ap (λ a → DId.trans a tβ) (DId.trans-sym-r _)) DId.trans-β-l)))))
                    eq₁ = EId.trans d₂β (EId.trans DId-Elim-E.transp-trans (DId-Elim-E.ap (DId-Elim-E.transp _ d) (DId.trans-pentagon _)))
                    eq₂ : E.Tm (EId.Id (d₃ _ tβ) d)
                    eq₂ = EId.trans (EId.ap (λ k → DId-Elim-E.transp (λ z → P ((xc , _) , _ , z)) k (DId.trans DId.trans-assoc (DId.trans (DId.ap (λ a → DId.trans a tβ) (DId.trans-sym-r _)) DId.trans-β-l))) eq₁)
                                     (EId.trans DId-Elim-E.transp-trans (EId.trans (DId-Elim-E.ap (λ k → DId-Elim-E.transp (λ z → P ((xc , _) , _ , z)) d k) (DId.trans-sym-l _))
                                     DId-Elim-E.J-β))
                    eq₃ : E.Tm (EId.Id (DId-Elim-E.J (λ (z , q) → P ((_ , z) , (_ , q))) (d₃ _ _) (_ , tβ)) d)
                    eq₃ = EId.trans (DId-Elim-E.J (λ (z , q) → EId.Id (DId-Elim-E.J (λ (z , q) → P ((_ , z) , (_ , q))) (d₃ _ _) (z , q)) (d₃ z q))
                                                   DId-Elim-E.J-β (_ , tβ))
                                     eq₂
                    eq₄ : E.Tm (EId.Id (d₄ CId.center) (d₃ _ _))
                    eq₄ = CId-Elim-E.J-β
                    eq₅ : E.Tm (EId.Id (d₅ (_ , (CId.idp , CId-Elim-D.transp-β))) (DId-Elim-E.J (λ (z , q) → P ((_ , z) , (_ , q))) (d₃ _ _) (_ , CId-Elim-D.transp-β)))
                    eq₅ = DId-Elim-E.J (λ (z , q) → EId.Id (d₅ (_ , (CId.idp , q))) (DId-Elim-E.J (λ (z , q) → P ((_ , z) , (_ , q))) (d₃ _ _) (_ , q)))
                          (EId.trans DId-Elim-E.J-β(EId.trans eq₄ (EId.sym DId-Elim-E.J-β)))
                          (_ , CId-Elim-D.transp-β)
                    jβ : E.Tm (EId.Id (d₅ (_ , (CId.idp , CId-Elim-D.transp-β))) d)
                    jβ = EId.trans eq₅ eq₃

module _ {ic jc} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄ where
  instance
    Id-Elim-⊤-l : ∀ {i j} → Id-Elim C (Fam-⊤ {i} {j})
    Id-Elim-⊤-l = _

module _ {ic jc} {C : Fam {ic} {jc}} ⦃ CId : Id-Intro C ⦄
         {id jd} {D : Fam {id} {jd}} ⦃ DId : Id-Intro D ⦄ ⦃ CId-Elim-D : Id-Elim C D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄
         {ie je} {E : Fam {ie} {je}} ⦃ EId : Id-Intro E ⦄ ⦃ CId-Elim-E : Id-Elim C E ⦄ ⦃ DId-Elim-E : Id-Elim D E ⦄ ⦃ EId-Elim-E : Id-Elim E E ⦄ where
  private
    module C          = Fam C
    module CId        = Id-Intro CId
    module CId-Elim-D = Id-Elim CId-Elim-D
    module D          = Fam D
    module DId        = IdM D _
    module E          = Fam E
    module CId-Elim-E = Id-Elim CId-Elim-E
    module DId-Elim-E = Id-ElimM D E _
    module EId        = IdM E _
    module CDId       = Id-Intro (Id-Intro-∗ {C = C} {D = D})

  instance
    abstract
      Id-Elim-∗-l : Id-Elim C (D ∗ E)
      Id-Elim-∗-l = record { J = λ P (d , e) yp → d₅ _ _ (fst ∘ P) (snd ∘ P) d e yp , e₅ _ _ (fst ∘ P) (snd ∘ P) d e yp
                           ; J-β = λ { {P = P} {d , e} → CId-Elim-D.J-β , eq₃ _ _ (fst ∘ P) (snd ∘ P) d e } }
        where module _ (A : C.Ty) (x : C.Tm A)
                       (Pd : CId.Singl x → D.Ty) (Pe : (yp : CId.Singl x) → D.Tm (Pd yp) → E.Ty)
                       (d : D.Tm (Pd CId.center)) (e : E.Tm (Pe CId.center d)) where
                d₅ : ∀ (yp : CId.Singl x) → D.Tm (Pd yp)
                d₅ (y , p) = CId-Elim-D.J Pd d (y , p)
                e₄ : ∀ z q → E.Tm (Pe _ z)
                e₄ z q = DId-Elim-E.transp (λ z → Pe CId.center z) e {y = z} q
                e₅ : ∀ (yp : CId.Singl x) → E.Tm (Pe yp (d₅ yp))
                e₅ (y , p) = CId-Elim-E.J (λ yp → Pe yp (d₅ yp)) (e₄ _ (DId.sym CId-Elim-D.J-β)) (y , p)

                eq₀ : E.Tm (EId.Id (DId-Elim-E.transp (Pe CId.center) (e₄ _ DId.idp) (DId.sym DId.idp)) e)
                eq₀ = DId-Elim-E.transp (λ z → EId.Id (DId-Elim-E.transp (Pe CId.center) (e₄ _ DId.idp) z) e)
                        (EId.trans DId-Elim-E.J-β DId-Elim-E.J-β) (DId.sym DId.sym-β)
                eq₁ : E.Tm (EId.Id (DId-Elim-E.transp (Pe CId.center) (e₄ (d₅ CId.center) (DId.sym CId-Elim-D.J-β)) (DId.sym (DId.sym CId-Elim-D.J-β))) e)
                eq₁ = DId-Elim-E.J (λ (_ , q) → EId.Id (DId-Elim-E.transp (Pe CId.center) (e₄ _ q) (DId.sym q)) e)
                        eq₀ (_ , _)
                eq₂ : E.Tm (EId.Id (DId-Elim-E.transp (Pe CId.center) (e₄ (d₅ CId.center) (DId.sym CId-Elim-D.J-β)) CId-Elim-D.J-β) e)
                eq₂ = DId-Elim-E.transp (λ z → EId.Id (DId-Elim-E.transp (Pe CId.center) (e₄ (d₅ CId.center) (DId.sym CId-Elim-D.J-β)) z) e)
                        eq₁ (DId.sym-sym _)
                eq₃ : E.Tm (EId.Id (DId-Elim-E.transp (Pe CId.center) (e₅ CId.center) CId-Elim-D.J-β) e)
                eq₃ = EId.transp (λ z → EId.Id (DId-Elim-E.transp (Pe CId.center) z CId-Elim-D.J-β) e)
                        eq₂ (EId.sym CId-Elim-E.J-β)


-----------------------------------------------------------------------------------
--- Derivation of identity type elimination structure on families of telescopes ---
-----------------------------------------------------------------------------------

module Id-Tele-Self {ic jc} (C : Fam {ic} {jc}) ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄ where
  private
    module C   = Fam C
    module CId = IdM C _

  Id-Intro-LIxTele : (n : ℕ) → Id-Intro (LIxTele n C)
  Id-Elim-LIxTele-Base : (n : ℕ) → Id-Elim (LIxTele n C) ⦃ CId = Id-Intro-LIxTele n ⦄ C

  Id-Intro-LIxTele zero    = _
  Id-Intro-LIxTele (suc n) = Id-Intro-∗ ⦃ CId = Id-Intro-LIxTele n ⦄ ⦃ CId-Elim-D = Id-Elim-LIxTele-Base n ⦄

  Id-Elim-LIxTele-Base zero    = record { J = λ P d yp → d ; J-β = CId.idp }
  Id-Elim-LIxTele-Base (suc n) = Id-Tele-r.Id-Elim-∗-r _ ⦃ CId = Id-Intro-LIxTele n ⦄ ⦃ CId-Elim-D = Id-Elim-LIxTele-Base n ⦄ ⦃ CId-Elim-E = Id-Elim-LIxTele-Base n ⦄

  Id-Elim-LIxTele : (n : ℕ) → (m : ℕ) → Id-Elim (LIxTele n C) ⦃ CId = Id-Intro-LIxTele n ⦄ (LIxTele m C) ⦃ DId = Id-Intro-LIxTele m ⦄
  Id-Elim-LIxTele n zero    = _
  Id-Elim-LIxTele n (suc m) = Id-Elim-∗-l ⦃ CId = Id-Intro-LIxTele n ⦄ ⦃ DId = Id-Intro-LIxTele m ⦄ ⦃ CId-Elim-D = Id-Elim-LIxTele n m ⦄
                                          ⦃ DId-Elim-D = Id-Elim-LIxTele m m ⦄ ⦃ CId-Elim-E = Id-Elim-LIxTele-Base n ⦄ ⦃ DId-Elim-E = Id-Elim-LIxTele-Base m ⦄
  Id-Elim-LIxTele-RBase : (n : ℕ) → Id-Elim C (LIxTele n C) ⦃ DId = Id-Intro-LIxTele n ⦄
  Id-Elim-LIxTele-RBase zero = _
  Id-Elim-LIxTele-RBase (suc n) = Id-Elim-∗-l ⦃ CId = CId ⦄ ⦃ DId = Id-Intro-LIxTele n ⦄ ⦃ CId-Elim-D = Id-Elim-LIxTele-RBase n ⦄ ⦃ DId-Elim-D = Id-Elim-LIxTele n n ⦄ ⦃ DId-Elim-E = Id-Elim-LIxTele-Base n ⦄

  Id-Intro-LIxTele₁ : (n : ℕ) → Id-Intro (LIxTele₁ n C)
  Id-Elim-LIxTele₁-Base : (n : ℕ) → Id-Elim (LIxTele₁ n C) ⦃ CId = Id-Intro-LIxTele₁ n ⦄ C

  Id-Intro-LIxTele₁ zero    = record { Id = λ {A} x y → lift (CId.Id {A .lower} x y) ; idp = λ {A} {x} → CId.idp }
  Id-Intro-LIxTele₁ (suc n) = Id-Intro-∗ ⦃ CId = Id-Intro-LIxTele₁ n ⦄ ⦃ CId-Elim-D = Id-Elim-LIxTele₁-Base n ⦄

  Id-Elim-LIxTele₁-Base zero    = record { J = CId.J ; J-β = CId.J-β }
  Id-Elim-LIxTele₁-Base (suc n) = Id-Tele-r.Id-Elim-∗-r _ ⦃ CId = Id-Intro-LIxTele₁ n ⦄ ⦃ CId-Elim-D = Id-Elim-LIxTele₁-Base n ⦄ ⦃ CId-Elim-E = Id-Elim-LIxTele₁-Base n ⦄

  Id-Elim-LIxTele₁ : (n : ℕ) → (m : ℕ) → Id-Elim (LIxTele₁ n C) ⦃ CId = Id-Intro-LIxTele₁ n ⦄ (LIxTele₁ m C) ⦃ DId = Id-Intro-LIxTele₁ m ⦄
  Id-Elim-LIxTele₁ n zero    = let module E = Id-Elim ⦃ Id-Intro-LIxTele₁ n ⦄ (Id-Elim-LIxTele₁-Base n) in
                               record { J = λ P d yp → E.J (λ yp → P yp .lower) d yp ; J-β = λ {A} {x} {P} {d} → E.J-β }
  Id-Elim-LIxTele₁ n (suc m) = Id-Elim-∗-l ⦃ CId = Id-Intro-LIxTele₁ n ⦄ ⦃ DId = Id-Intro-LIxTele₁ m ⦄ ⦃ CId-Elim-D = Id-Elim-LIxTele₁ n m ⦄
                                           ⦃ DId-Elim-D = Id-Elim-LIxTele₁ m m ⦄ ⦃ CId-Elim-E = Id-Elim-LIxTele₁-Base n ⦄ ⦃ DId-Elim-E = Id-Elim-LIxTele₁-Base m ⦄

module Id-Tele {ic jc id jd} (C : Fam {ic} {jc}) ⦃ CId : Id-Intro C ⦄ {{CId-Elim-C : Id-Elim C C}}
                             (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ {{CId-Elim-D : Id-Elim C D}} {{DId-Elim-D : Id-Elim D D}} where
  private
    module C        = Fam C
    module CId      = Id-Intro CId
    module DId      = Id-Intro DId
    module CId-Tele = Id-Tele-Self C
    module DId-Tele = Id-Tele-Self D

  Id-Elim-LIxTele-Base : (n : ℕ) → Id-Elim (LIxTele n C) ⦃ CId = CId-Tele.Id-Intro-LIxTele n ⦄ D ⦃ DId = DId ⦄
  Id-Elim-LIxTele-Base zero    = record { J = λ P d yp → d ; J-β = DId.idp }
  Id-Elim-LIxTele-Base (suc n) = Id-Tele-r.Id-Elim-∗-r _ ⦃ CId = CId-Tele.Id-Intro-LIxTele n ⦄ ⦃ CId-Elim-D = CId-Tele.Id-Elim-LIxTele-Base n ⦄ ⦃ CId-Elim-E = Id-Elim-LIxTele-Base n ⦄

  Id-Elim-LIxTele : (n : ℕ) → (m : ℕ) → Id-Elim (LIxTele n C) ⦃ CId = CId-Tele.Id-Intro-LIxTele n ⦄ (LIxTele m D) ⦃ DId = DId-Tele.Id-Intro-LIxTele m ⦄
  Id-Elim-LIxTele n zero    = _
  Id-Elim-LIxTele n (suc m) = Id-Elim-∗-l ⦃ CId = CId-Tele.Id-Intro-LIxTele n ⦄ ⦃ DId = DId-Tele.Id-Intro-LIxTele m ⦄ ⦃ CId-Elim-D = Id-Elim-LIxTele n m ⦄
                                          ⦃ DId-Elim-D = DId-Tele.Id-Elim-LIxTele m m ⦄ ⦃ CId-Elim-E = Id-Elim-LIxTele-Base n ⦄ ⦃ DId-Elim-E = DId-Tele.Id-Elim-LIxTele-Base m ⦄


==> anc/Agda/Id.agda <==
{-# OPTIONS --postfix-projections --prop #-}
module Id where

open import Agda.Primitive
open import Lib
open import Fam as _

--------------------------
--- Introduction rules ---
--------------------------

record Id-Intro {ic jc} (C : Fam {ic} {jc}) : Set (ic ⊔ jc) where
  module C = Fam C
  field Id  : ∀ {A : C.Ty} (x : C.Tm A) (y : C.Tm A) → C.Ty
        idp : ∀ {A : C.Ty} {x : C.Tm A} → C.Tm (Id {A} x x)

  Singl : ∀ {A} → C.Tm A → Set jc
  Singl x = Σ _ λ y → C.Tm (Id x y)

  center : ∀ {A x} → Singl {A} x
  center = _ , idp

  isContr : C.Ty → Set _
  isContr A = Σ (C.Tm A) λ a → ∀ b → C.Tm (Id a b)

  allPaths : C.Ty → Set _
  allPaths A = ∀ a b → C.Tm (Id {A} a b)

  isProp : C.Ty → Set _
  isProp A = ∀ a b → isContr (Id {A} a b)

  record IsSet (A : C.Ty) : Set jc where
    field prop-Id : ∀ a b → isProp (Id {A} a b)

    K : ∀ {x} (p : C.Tm (Id x x)) → C.Tm (Id p idp)
    K p = prop-Id _ _ _ _ .fst

instance
  Id-Intro-⊤ : ∀ {i j} → Id-Intro (Fam-⊤ {i} {j})
  Id-Intro-⊤ .Id-Intro.Id _ _ = tt
  Id-Intro-⊤ .Id-Intro.idp = tt

IsSet-⊤ : ∀ {i j} → Id-Intro.IsSet (Id-Intro-⊤ {i} {j}) tt
IsSet-⊤ .Id-Intro.IsSet.prop-Id _ _ _ _ = tt , λ _ → tt

-------------------------------------------------
--- Weak identity type elimination structures ---
-------------------------------------------------

record Id-Elim {ic jc id jd} (C : Fam {ic} {jc}) ⦃ CId : Id-Intro C ⦄
               (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  open Id-Intro CId
  private
    module CId = Id-Intro CId
    module D   = Fam D
    module DId = Id-Intro DId
  field J : ∀ {A : C.Ty} {x : C.Tm A} (P : Singl x → D.Ty)
              (d : D.Tm (P center)) (yp : Singl x)
              → D.Tm (P yp)
        J-β : ∀ {A : C.Ty} {x : C.Tm A} {P : Singl x → D.Ty}
                {d : D.Tm (P center)}
              → D.Tm (DId.Id (J P d center) d)

  transp : ∀ {A : C.Ty} {x : C.Tm A} (P : C.Tm A → D.Ty)
             (d : D.Tm (P x)) {y : C.Tm A} (p : C.Tm (Id x y))
           → D.Tm (P y)
  transp P d p = J (λ (z , _) → P z) d (_ , p)

  transp-β : ∀ {A : C.Ty} {x : C.Tm A} {P : C.Tm A → D.Ty}
                  {d : D.Tm (P x)}
                → D.Tm (DId.Id (transp P d idp) d)
  transp-β = J-β

  ap : ∀ {A B} (f : C.Tm A → D.Tm B) {x y : C.Tm A} (p : C.Tm (CId.Id x y)) → D.Tm (DId.Id (f x) (f y))
  ap f {x = x} p = transp (λ z → DId.Id (f x) (f z)) DId.idp p

-----------------------------------------------------------
--- Constructions using a weak identity type structure  ---
---  (Groupoid operations and laws, etc)                ---
-----------------------------------------------------------
module IdM {ic jc} (C : Fam {ic} {jc}) ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim-C : Id-Elim C C ⦄ (_ : ⊤ {lzero}) where -- (_ : ⊤) forces the resolution of instance arguments
  open Fam C
  open Id-Intro CId public
  open Id-Elim CId-Elim-C public

  abstract
    trans : ∀ {A} {x y z : Tm A} → Tm (Id x y) → Tm (Id y z) → Tm (Id x z)
    trans {x = x} p q = transp (λ w → Id x w) p q

    trans-β-l : ∀ {A} {y z : Tm A} {q : Tm (Id y z)} → Tm (Id (trans idp q) q)
    trans-β-l {q = q} = J (λ (z , q) → Id (trans idp q) q) J-β (_ , q)

    trans-β-r : ∀ {A} {x y : Tm A} {p : Tm (Id x y)} → Tm (Id (trans p idp) p)
    trans-β-r = J-β

    trans-β-triangle : ∀ {A} {x : Tm A} → Tm (Id (trans-β-l {q = idp {x = x}}) (trans-β-r))
    trans-β-triangle = J-β

  abstract
    sym : ∀ {A} {x y : Tm A} → Tm (Id x y) → Tm (Id y x)
    sym {x = x} {y = y} p = transp (λ z → Id z x) idp p

    sym-β : ∀ {A} {x : Tm A} → Tm (Id (sym (idp {x = x})) idp)
    sym-β = J-β

  abstract
    sym-sym : ∀ {A} {x y : Tm A} (p : Tm (Id x y)) → Tm (Id (sym (sym p)) p)
    sym-sym p = J (λ (z , q) → Id (sym (sym q)) q) (trans (ap sym sym-β) sym-β) (_ , p)

  abstract
    trans-assoc : ∀ {A} {x y z w : Tm A} {p : Tm (Id x y)} {q : Tm (Id y z)} {r : Tm (Id z w)}
                → Tm (Id (trans p (trans q r)) (trans (trans p q) r))
    trans-assoc {A} {x} {y} {z} {w} {p} {q} {r}
      = J (λ (w , r) → Id (trans p (trans q r)) (trans (trans p q) r))
          (trans (ap (trans p) trans-β-r) (sym trans-β-r)) (_ , r)

  abstract
    trans-sym-r : ∀ {A} {x y : Tm A} (p : Tm (Id x y)) → Tm (Id (trans p (sym p)) idp)
    trans-sym-r p = J (λ (_ , q) → Id (trans q (sym q)) idp)
                      (trans (ap (trans _) sym-β) trans-β-r)
                        (_ , p)

    trans-sym-r-β : ∀ {A} {x : Tm A} → Tm (Id (trans-sym-r {x = x} idp) (trans (ap (trans _) sym-β) trans-β-r))
    trans-sym-r-β = J-β

  abstract
    trans-sym-l : ∀ {A} {x y : Tm A} (p : Tm (Id x y)) → Tm (Id (trans (sym p) p) idp)
    trans-sym-l p = J (λ (_ , p) → Id (trans (sym p) p) idp) (trans (ap (λ q → trans q _) sym-β) trans-β-r) (_ , p)

  abstract
    sym-trans : ∀ {A} {x y z : Tm A} {p : Tm (Id x y)} {q : Tm (Id y z)}
                → Tm (Id (sym (trans p q)) (trans (sym q) (sym p)))
    sym-trans {A} {x} {y} {z} {p} {q} =
      J (λ (_ , q) → Id (sym (trans p q)) (trans (sym q) (sym p)))
        (trans (ap sym trans-β-r) (sym (trans (ap (λ q → trans q (sym p)) sym-β) trans-β-l) )) (_ , q)

  abstract
    cong-trans : ∀ {A} {x y z : Tm A} {p₁ p₂ : Tm (Id x y)} {q₁ q₂ : Tm (Id y z)}
               → Tm (Id p₁ p₂) → Tm (Id q₁ q₂)
               → Tm (Id (trans p₁ q₁) (trans p₂ q₂))
    cong-trans {p₁ = p₁} {q₂ = q₂} α β = trans (ap (trans p₁) β) (ap (λ p → trans p q₂) α)

  abstract
    ap-id : ∀ {A} {x y : Tm A} {p : Tm (Id x y)}
          → Tm (Id (ap (λ x → x) p) p)
    ap-id {x = x} = J (λ (y , p) → Id (ap (λ x → x) p) p)
                    J-β _

  abstract
    ap-id' : ∀ {A} (f : Tm A → Tm A) (h : ∀ a → Tm (Id (f a) a)) {x y : Tm A} {p : Tm (Id x y)}
          → Tm (Id (ap f p) (trans (h x) (trans p (sym (h y)))))
    ap-id' f h {x = x} = J (λ (y , p) → Id (ap f p) (trans (h x) (trans p (sym (h y)))))
                          (trans J-β (sym (trans (ap (trans _) trans-β-l) (trans-sym-r _)))) _

  abstract
    ap-∘ : ∀ {A B C} (f : Tm A → Tm B) (g : Tm B → Tm C) {x y} {p : Tm (Id x y)}
         → Tm (Id (ap (g ∘ f) p) (ap g (ap f p)))
    ap-∘ {A} {B} {C} f g {x} {y} {p} = J (λ (y , p) → Id (ap (g ∘ f) p) (ap g (ap f p)))
                                         (trans J-β (sym (trans (ap (ap g) J-β) J-β))) _

  abstract
    trans-ap : ∀ {A B} {f : Tm A → Tm B} {x y z : Tm A} {p : Tm (Id x y)} {q : Tm (Id y z)}
             → Tm (Id (trans (ap f p) (ap f q)) (ap f (trans p q)))
    trans-ap {A} {B} {f} {x} {y} {z} {p} {q} =
      J (λ (z , q) → Id (trans (ap f p) (ap f q)) (ap f (trans p q)))
        (trans (ap (trans (ap f p)) J-β) (trans trans-β-r (sym (trans (ap (ap f) trans-β-r) idp)))) (_ , q)

  abstract
    transp-trans : ∀ {A : Ty} {x : Tm A} {P : Tm A → Ty}
                     {d : Tm (P x)} {y z} {p : Tm (Id x y)} {q : Tm (Id y z)}
                   → Tm (Id (transp P (transp P d p) q) (transp P d (trans p q)))
    transp-trans {A} {x} {P} {d} {y} {z} {p} {q} =
      J (λ (_ , q) → Id (transp P (transp P d p) q) (transp P d (trans p q)))
        (trans transp-β (sym (ap (transp P d) trans-β-r)))
        (_ , q)

  abstract
    trans-pentagon : ∀ {A} {x y : Tm A} (p : Tm (Id x y)) →
                     Tm (Id (trans (sym (trans-β-r)) (ap (trans p) (sym (trans-sym-l p))))
                            (sym (trans trans-assoc (trans (ap (λ q → trans q p) (trans-sym-r p)) trans-β-l))))
    trans-pentagon p = J (λ (y , p) → Id (trans (sym (trans-β-r)) (ap (trans p) (sym (trans-sym-l p))))
                                         (sym (trans trans-assoc (trans (ap (λ q → trans q p) (trans-sym-r p)) trans-β-l))))
                         p₀ (_ , p) where
      p₀ : Tm (Id (trans (sym (trans-β-r)) (ap (trans idp) (sym (trans-sym-l idp))))
                  (sym (trans trans-assoc (trans (ap (λ q → trans q idp) (trans-sym-r idp)) trans-β-l))))
      p₀ = trans (ap (trans _) (trans (ap-id' _ (λ a → trans-β-l))
                 (trans (ap (λ q → trans trans-β-l (trans (sym q) (sym trans-β-l))) (trans J-β (ap (λ q → trans q trans-β-r) (ap-id' _ (λ _ → trans-β-r)))))
                 idp)))
           (sym (trans (trans sym-trans (trans (ap (trans _) (ap sym (trans J-β (ap (λ q → trans q (sym trans-β-r)) (ap-id' _ (λ _ → trans-β-l))))))
           (ap (λ q → trans (sym q) (sym (trans (trans trans-β-l (trans trans-β-r (sym trans-β-l))) (sym trans-β-r)))) (ap (λ q → trans q trans-β-l) (ap-id' _ (λ _ → trans-β-r))))))
           (trans (cong-trans (trans sym-trans (cong-trans idp (trans sym-trans (cong-trans (trans sym-trans (cong-trans (sym-sym _) (trans (ap sym trans-sym-r-β) (trans sym-trans (cong-trans idp (trans (ap sym (ap-id' _ (λ a → trans-β-l))) (trans sym-trans (cong-trans (trans sym-trans (cong-trans (sym-sym _) idp)) idp)))))))) idp)))) (trans sym-trans (cong-trans (sym-sym _) (trans sym-trans (cong-trans (trans sym-trans (cong-trans (sym-sym _) idp)) idp)))))
           (trans (trans (sym trans-assoc) (cong-trans idp (trans (sym trans-assoc) idp)))
           (trans (cong-trans (ap sym trans-β-triangle) idp)
           (ap (trans _)
           (trans (sym trans-assoc)
           (trans (cong-trans (sym trans-β-triangle) idp)
           (ap (trans _)
           (sym
           (trans (cong-trans (trans sym-trans (cong-trans idp (trans sym-trans (cong-trans (trans sym-trans (cong-trans (sym-sym _) idp)) idp)))) idp)
           (trans (sym trans-assoc)
           (sym
           (trans (sym trans-assoc)
           (ap (trans _)
           (trans (sym trans-assoc)
           (trans (sym trans-assoc)
           (sym
           (trans (sym trans-assoc)
           (trans (sym trans-assoc)
           (trans (cong-trans (sym trans-β-triangle) idp)
           (ap (trans _)
           (ap (trans _)
           (sym (trans (cong-trans idp (trans trans-assoc (trans (cong-trans (trans-sym-l _) idp) trans-β-l)))
           (trans (trans trans-assoc (cong-trans (trans trans-assoc (trans (cong-trans (trans-sym-l _) idp) trans-β-l)) idp))
           idp))))))))))))))))))))))))))

  module _ {A : Ty} where
    abstract
      isContr⇒allPaths : isContr A → allPaths A
      isContr⇒allPaths (x , f) a b = trans (sym (f a)) (f b)

    abstract
      allPaths⇒isProp : allPaths A → isProp A
      allPaths⇒isProp x a b = trans (x a b) (sym (x b b))
                              , λ p → J (λ (z , q) → Id (trans (x a z) (sym (x z z))) q)
                                        (trans-sym-r _)
                                        (_ , p)

    abstract
      isContr-from-transp : (e : ∀ (P : C.Tm A → C.Ty) x (d : C.Tm (P x)) y → C.Tm (P y)) → C.Tm A → isContr A
      isContr-from-transp e c = c , e (Id _) c idp

  module _ {A : Ty} {B : Ty} (f : Tm A → Tm B) (g : Tm B → Tm A) (h : (b : Tm B) → Tm (Id (f (g b)) b)) where
    isContr-retract : isContr A → isContr B
    isContr-retract (c , p) = f c , λ b → trans (ap f (p (g b))) (h _)


-------------------------------------------------------------------------------------
--- Constructions using a heterogeneous weak identity type elimination structure  ---
-------------------------------------------------------------------------------------
module Id-ElimM {ic jc id jd} (C : Fam {ic} {jc}) (D : Fam {id} {jd}) ⦃ CId : Id-Intro C ⦄ ⦃ DId : Id-Intro D ⦄
                ⦃ CId-Elim-C : Id-Elim C C ⦄ ⦃ CId-Elim-D : Id-Elim C D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ (_ : ⊤ {lzero}) where
  private
    module C          = Fam C
    module CId        = IdM C _
    module CId-Elim-D = Id-Elim CId-Elim-D
    module D          = Fam D
    module DId        = IdM D _
  open CId-Elim-D public

  abstract
    transp-trans : ∀ {A : C.Ty} {x : C.Tm A} {P : C.Tm A → D.Ty}
                     {d : D.Tm (P x)} {y z} {p : C.Tm (CId.Id x y)} {q : C.Tm (CId.Id y z)}
                   → D.Tm (DId.Id (CId-Elim-D.transp P (CId-Elim-D.transp P d p) q) (CId-Elim-D.transp P d (CId.trans p q)))
    transp-trans {A} {x} {P} {d} {y} {z} {p} {q} =
      CId-Elim-D.J (λ (_ , q) → DId.Id (CId-Elim-D.transp P (CId-Elim-D.transp P d p) q) (CId-Elim-D.transp P d (CId.trans p q)))
        (DId.trans CId-Elim-D.transp-β (DId.sym (CId-Elim-D.ap (CId-Elim-D.transp P d) CId.trans-β-r)))
        (_ , q)

  module _ {A} (cA : CId.isContr A) (P : C.Tm A → D.Ty) where
    abstract
      isContr-transp : ∀ {x} y (d : D.Tm (P x)) → D.Tm (P y)
      isContr-transp y d = CId-Elim-D.transp P d (CId.isContr⇒allPaths cA _ _)

      isContr-transp-β : ∀ {x} (d : D.Tm (P x)) → D.Tm (DId.Id (isContr-transp x d) d)
      isContr-transp-β d = DId.trans (CId-Elim-D.ap (CId-Elim-D.transp P d) (CId.isContr⇒allPaths (CId.allPaths⇒isProp (CId.isContr⇒allPaths cA) _ _) _ _)) CId-Elim-D.transp-β

      isContr-transp-trans : ∀ {x y z} (d : D.Tm (P x)) → D.Tm (DId.Id (isContr-transp z (isContr-transp y d)) (isContr-transp z d))
      isContr-transp-trans d = DId.trans transp-trans (CId-Elim-D.ap (CId-Elim-D.transp P d) (CId.isContr⇒allPaths (CId.allPaths⇒isProp (CId.isContr⇒allPaths cA) _ _) _ _))


==> anc/Agda/Lib.agda <==
{-# OPTIONS --rewriting --prop #-}
module Lib where

open import Agda.Primitive

infixr 4 _,_
infixr 2 _×_
infixr 1 _⊎_

postulate
  cheat : ∀ {i} {A : Set i} → A
  cheatP : ∀ {i} {A : Prop i} → A

record Lift {i j} (A : Set i) : Set (i ⊔ j) where
  constructor lift
  field lower : A
open Lift public

record LiftP {i j} (A : Prop i) : Prop (i ⊔ j) where
  constructor lift
  field lower : A
open LiftP public

record LiftPS {i j} (A : Prop i) : Set (i ⊔ j) where
  constructor lift
  field lower : A
open LiftPS public

-- Unit type
record ⊤ {j} : Set j where
  constructor tt
open ⊤ public

record ⊤p {j} : Prop j where
  constructor tt
open ⊤p public

-- Σ-types
record Σ {i j} (A : Set i) (B : A → Set j) : Set (i ⊔ j) where
  constructor _,_
  field fst : A
        snd : B fst
open Σ public

_×_ : ∀ {i j} (A : Set i) (B : Set j) → Set (i ⊔ j)
A × B = Σ A λ _ → B

record ΣP {i j} (A : Prop i) (B : A → Prop j) : Prop (i ⊔ j) where
  constructor _,_
  field fst : A
        snd : B fst
open ΣP public

record ΣPS {i j} (A : Set i) (B : A → Prop j) : Set (i ⊔ j) where
  constructor _,_
  field fst : A
        snd : B fst
open ΣPS public

-- Propositional truncation to strict Prop
data ∥_∥ {i} (A : Set i) : Prop i where
  ∣_∣ : A → ∥ A ∥

∥-∥-out : ∀ {i} {A : Prop i} → ∥ LiftPS {i} {i} A ∥ → A
∥-∥-out ∣ x ∣ = lower x

∥-∥-ap : ∀ {i j} {A : Set i} {B : Set j} → (A → B) → ∥ A ∥ → ∥ B ∥
∥-∥-ap f ∣ x ∣ = ∣ f x ∣

∥-∥-bind : ∀ {i j} {A : Set i} {B : Set j} → ∥ A ∥ → (A → ∥ B ∥) → ∥ B ∥
∥-∥-bind ∣ x ∣ f = f x

∥-∥-elim : ∀ {i j} {A : Set i} (x : ∥ A ∥) {B : ∥ A ∥ → Prop j} → (∀ a → B ∣ a ∣) → B x
∥-∥-elim ∣ x ∣ f = f x

∥-∥-rec : ∀ {i j} {A : Set i} (x : ∥ A ∥) {B : Prop j} → (A → B) → B
∥-∥-rec ∣ x ∣ f = f x

-- Coproducts
data _⊎_ {i j} (A : Set i) (B : Set j) : Set (i ⊔ j) where
  inj₁ : A → A ⊎ B
  inj₂ : B → A ⊎ B

-- Identity types, with UIP and funext
data _≡_ {i} {A : Set i} (x : A) : (y : A) → Set i where
  refl : x ≡ x
infix 4 _≡_

{-# BUILTIN EQUALITY _≡_ #-}
{-# BUILTIN REWRITE _≡_ #-}


postulate
  propext : ∀ {i} {P Q : Prop i} → (P → Q) → (Q → P) → P ≡ Q


module L where
  happly : ∀ {i j} {A : Set i} {B : A → Set j} {f g : (a : A) → B a} → f ≡ g → (a : A) → f a ≡ g a
  happly refl a = refl

  postulate
    funext : ∀ {i j} {A : Set i} {B : A → Set j} {f g : (a : A) → B a} → ((a : A) → f a ≡ g a) → f ≡ g
    funext-β : ∀ {i j} {A : Set i} {B : A → Set j} {f} → funext {i} {j} {A} {B} {f = f} {g = f} (λ a → refl) ≡ refl
    funext♭  : ∀ {@♭ i} {j} {@♭ A : Set i} {B : @♭ A → Set j} {f g : (@♭ a : A) → B a} → ((@♭ a : A) → f a ≡ g a) → f ≡ g

  uip : ∀ {i} {A : Set i} {x : A} {y : A} {p q : x ≡ y} → p ≡ q
  uip {p = refl} {refl} = refl

  ap : ∀ {i j} {A : Set i} {B : Set j} (f : A → B) {x y : A} → x ≡ y → f x ≡ f y
  ap f refl = refl

  transp : ∀ {i j} {A : Set i} (B : A → Set j) {x y : A} → x ≡ y → B x → B y
  transp B refl x = x

  ! : ∀ {i} {A : Set i} {x : A} {y : A} → x ≡ y → y ≡ x
  ! refl = refl

  _∙_ : ∀ {i} {A : Set i} {x y z : A} → x ≡ y → y ≡ z → x ≡ z
  refl ∙ refl = refl
  infixl 4 _∙_

  _≡[_]≡_ : ∀ {i} {A B : Set i} → A → A ≡ B → B → Set i
  x ≡[ refl ]≡ y = x ≡ y
  infix 4 _≡[_]≡_

  uip-≡ : ∀ {i} {A B : Set i} {x : A} {y : B} {p q : A ≡ B} → x ≡[ p ]≡ y → x ≡[ q ]≡ y
  uip-≡ {i} {A} {B} {x} {y} {p} {q} e rewrite uip {p = p} {q = q} = e

-- Function composition

_∘_ : ∀ {i j k} {A : Set i} {B : A → Set j} {C : (a : A) → B a → Set k}
      → (f : ∀ {a} → (b : B a) → C a b)
      → (g : (a : A) → B a)
      → (a : A) → C a (g a)
(f ∘ g) x = f (g x)

--

fiber : ∀ {i j} {A : Set i} {B : Set j} → (A → B) → B → Set (i ⊔ j)
fiber f b = Σ _ λ a → f a ≡ b

is-contr : ∀ {i} (A : Set i) → Set i
is-contr A = Σ A λ x → ∀ y → y ≡ x

is-prop : ∀ {i} (A : Set i) → Set i
is-prop A = ∀ (x y : A) → x ≡ y


-- Natural numbers

data ℕ : Set₀ where
  zero : ℕ
  suc  : ℕ → ℕ
{-# BUILTIN NATURAL ℕ #-}

--

record Iso {i} {j} (A : Set i) (B : Set j) : Set (i ⊔ j) where
  field
    f : A → B
    g : B → A
    fg : ∀ {a} → g (f a) ≡ a
    gf : ∀ {b} → f (g b) ≡ b

Iso-refl : ∀ {i} {A : Set i} → Iso A A
Iso.f Iso-refl x = x
Iso.g Iso-refl x = x
Iso.fg Iso-refl = refl
Iso.gf Iso-refl = refl

Iso-sym : ∀ {i j} {A : Set i} {B : Set j} → Iso A B → Iso B A
Iso.f (Iso-sym f) = f .Iso.g
Iso.g (Iso-sym f) = f .Iso.f
Iso.fg (Iso-sym f) = f .Iso.gf
Iso.gf (Iso-sym f) = f .Iso.fg

Iso-trans : ∀ {ia ib ic} {A : Set ia} {B : Set ib} {C : Set ic} → Iso A B → Iso B C → Iso A C
Iso.f (Iso-trans f g) x = g .Iso.f (f .Iso.f x)
Iso.g (Iso-trans f g) x = f .Iso.g (g .Iso.g x)
Iso.fg (Iso-trans f g) {a} = L.ap (f .Iso.g) (g .Iso.fg) L.∙ f .Iso.fg
Iso.gf (Iso-trans f g) {b} = L.ap (g .Iso.f) (f .Iso.gf) L.∙ g .Iso.gf


==> anc/Agda/Pi-Tele.agda <==
{-# OPTIONS --postfix-projections --prop #-}
module Pi-Tele where

open import Agda.Primitive
open import Lib
open import Fam as _
open import Id as _
open import Id-Tele as _
open import Id-Misc
open import Pi as _

----------------------------------------------------------------
--- Derivation of Pi type structures on the join of families ---
----------------------------------------------------------------

module Pi-Tele-l {ie je} (E : Fam {ie} {je}) ⦃ EId : Id-Intro E ⦄ ⦃ EId-Elim-E : Id-Elim E E ⦄ {ic jc id jd} {C : Fam {ic} {jc}} {D : Fam {id} {jd}}
                 ⦃ CEPi : Pi C E ⦄ ⦃ DEPi : Pi D E ⦄ where
  private
    module E    = Fam E
    module EId  = IdM E _
    module CEPi = Pi CEPi
    module DEPi = Pi DEPi

  private
    instance
     Pi-Intro-∗-l : Pi-Intro (C ∗ D) E
     Pi-Intro-∗-l .Pi-Intro.Π (A , B) C = CEPi.Π A λ a → DEPi.Π (B a) λ b → C (a , b)
     Pi-Intro-∗-l .Pi-Intro.lam c = CEPi.lam λ a → DEPi.lam λ b → c (a , b)

     Pi-App-∗-l : Pi-App (C ∗ D) E
     Pi-App-∗-l .Pi-App.app f (a , b) = DEPi.app (CEPi.app f a) b
     Pi-App-∗-l .Pi-App.app-β {f = f} {a = (a , b)} = EId.trans (DEPi.happly CEPi.app-β b) DEPi.app-β

     Pi-Funext-Weak-∗-l : Pi-Funext-Weak (C ∗ D) E
     Pi-Funext-Weak-∗-l .Pi-Funext-Weak.funext {f = f} {g = g} x = CEPi.funext (CEPi.lam (λ a → DEPi.funext (DEPi.lam (λ b → DEPi.app (CEPi.app x a) b))))

     Pi-Funext-Weak-∗-l .Pi-Funext-Weak.happly-funext {A} {B} {f} {g} h = p where
       p₀ : ∀ a b → E.Tm (EId.Id (EId.ap (λ fg → DEPi.app (CEPi.app fg a) b)
                                         (CEPi.funext (CEPi.lam (λ a → DEPi.funext (DEPi.lam (λ b → DEPi.app (CEPi.app h a) b))))))
                                 (DEPi.app (CEPi.app h a) b))
       p₀ a b = EId.trans (EId.ap-∘ (λ k → CEPi.app k a) (λ k → DEPi.app k b))
                (EId.trans (EId.ap (EId.ap (λ k → DEPi.app k b)) (EId.trans (EId.sym CEPi.app-β) (EId.trans (CEPi.happly (CEPi.happly-funext _) _) CEPi.app-β)))
                (EId.trans (EId.sym DEPi.app-β) (EId.trans (DEPi.happly (DEPi.happly-funext _) _) DEPi.app-β)))

       p : E.Tm (EId.Id (CEPi.lam λ a → DEPi.lam λ b → EId.ap (λ fg → DEPi.app (CEPi.app fg a) b)
                                                              (CEPi.funext (CEPi.lam (λ a → DEPi.funext (DEPi.lam (λ b → DEPi.app (CEPi.app h a) b))))))
                        h)
       p = CEPi.funext (CEPi.lam λ a → EId.trans CEPi.app-β (DEPi.funext (DEPi.lam λ b → EId.trans DEPi.app-β (p₀ a b))))

     Pi-∗-l : Pi (C ∗ D) E
     Pi-∗-l .Pi.Pi-intro  = Pi-Intro-∗-l
     Pi-∗-l .Pi.Pi-app    = Pi-App-∗-l
     Pi-∗-l .Pi.Pi-funext = Pi-Funext-HO⇒Pi-Funext (Pi-Funext-Contr⇒Pi-Funext-HO (Pi-Funext-Weak⇒Pi-Funext-Contr Pi-Funext-Weak-∗-l))

module _ {ic jc id jd ie je} (C : Fam {ic} {jc}) (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄
         ⦃ CDPi : Pi C D ⦄ (E : Fam {ie} {je}) ⦃ EId : Id-Intro E ⦄ ⦃ DId-Elim-E : Id-Elim D E ⦄ ⦃ EId-Elim-E : Id-Elim E E ⦄ ⦃ EId-Elim-D : Id-Elim E D ⦄
         ⦃ CEPi : Pi C E ⦄ where
  private
    open Id-Tele-r D
    open Id-Tele-r E
    module C          = Fam C
    module D          = Fam D
    module E          = Fam E
    module DE         = Fam (D ∗ E)
    module EE         = Fam (E ∗ E)
    module CDPi       = Pi CDPi
    module CEPi       = Pi CEPi
    module DId        = IdM D _
    module DId-Elim-E = Id-ElimM D E _
    module EId        = IdM E _
    module DEId       = IdM (D ∗ E) _
    module EEId       = IdM (E ∗ E) _

    module CDPi-Funext-Contr = Pi-Funext-Contr (Pi-Funext-Weak⇒Pi-Funext-Contr (Pi-Funext⇒Pi-Funext-Weak CDPi.Pi-funext))
    module CEPi-Funext-Contr = Pi-Funext-Contr (Pi-Funext-Weak⇒Pi-Funext-Contr (Pi-Funext⇒Pi-Funext-Weak CEPi.Pi-funext))

  instance
    abstract
      Pi-Intro-∗-r : Pi-Intro C (D ∗ E)
      Pi-Intro-∗-r .Pi-Intro.Π A B = CDPi.Π A (λ a → B a .fst) , λ f → CEPi.Π A λ a → B a .snd (CDPi.app f a)
      Pi-Intro-∗-r .Pi-Intro.lam {B = B} b = CDPi.lam (λ a → b a .fst) , CEPi.lam λ a → DId-Elim-E.transp (λ c → B a .snd c) (b a .snd) (DId.sym CDPi.app-β)

      Pi-App-∗-r : Pi-App C (D ∗ E)
      Pi-App-∗-r .Pi-App.app (fd , fe) a = CDPi.app fd a , CEPi.app fe a
      Pi-App-∗-r .Pi-App.app-β {B = B} {a = a} = CDPi.app-β
                                               , EId.trans (EId.ap (λ k → DId-Elim-E.transp (B a .snd) k CDPi.app-β) CEPi.app-β) (EId.trans DId-Elim-E.transp-trans
                                                           (EId.trans (DId-Elim-E.ap (DId-Elim-E.transp _ _) (DId.trans-sym-l _)) DId-Elim-E.transp-β))

      private
        module Elim1 = Id-Elim-ParamM (D ∗ D) (E ∗ E) (D ∗ E) _
        module Elim2 = Id-ElimM (E ∗ E) (D ∗ E) _

      Pi-Funext-HO-∗-r : Pi-Funext-HO C (D ∗ E)
      Pi-Funext-HO-∗-r .Pi-Funext-HO.elim-Id {A = A} {B = B} {f = fd , fe} P d (gd , ge) (hd , he) = k where
        isContr-T' : EEId.isContr (CEPi.Π A (λ a → B a .snd (CDPi.app fd a)) , λ ge → CEPi.Π A (λ a → EId.Id _ (CEPi.app ge a)))
        isContr-T' = EEId.isContr-retract
                     (λ (ge , he) → ge , CEPi.lam (λ a → EId.trans (EId.trans (DId-Elim-E.ap (DId-Elim-E.transp (B a .snd) _) CDPi.app-β) DId-Elim-E.transp-β) (CEPi.app he a)))
                     (λ (ge , he) → ge , CEPi.lam (λ a → EId.trans (EId.sym (EId.trans (DId-Elim-E.ap (DId-Elim-E.transp (B a .snd) _) CDPi.app-β) DId-Elim-E.transp-β)) (CEPi.app he a)))
                     (λ (ge , he) → EId.idp , EId.trans EId.transp-β (CEPi.funext (CEPi.lam λ a → EId.trans CEPi.app-β (EId.trans (EId.ap (EId.trans _) CEPi.app-β) (EId.trans EId.trans-assoc
                       (EId.trans (EId.ap (λ k → EId.trans k (CEPi.app he a)) (EId.trans-sym-r _)) EId.trans-β-l))))))
                     (CEPi-Funext-Contr.isContr-T {f = fe})

        k₀ : ∀ ge he → DE.Tm (P (fd , ge) ((CDPi.lam λ _ → DId.idp) , he))
        k₀ ge he = Elim2.isContr-transp isContr-T'
                                        (λ (ge , he) → P (fd , ge) ((CDPi.lam λ _ → DId.idp) , he))
                                        (ge , he)
                                        d

        k : DE.Tm (P (gd , ge) (hd , he))
        k = Elim1.isContr-transp CDPi-Funext-Contr.isContr-T
                                 (λ (gd , hd) → (CEPi.Π A λ a → B a .snd (CDPi.app gd a)) , λ ge → CEPi.Π A λ a → DEId.Id (CDPi.app fd a , CEPi.app fe a) (CDPi.app gd a , CEPi.app ge a) .snd (CDPi.app hd a))
                                 (λ (gd , hd) (ge , he) → P (gd , ge) (hd , he))
                                 {x = (fd , CDPi.lam λ _ → DId.idp)} (gd , hd) (λ (ge , he) → k₀ ge he) (ge , he)
      Pi-Funext-HO-∗-r .Pi-Funext-HO.elim-Id-β P d = DEId.trans (Elim1.isContr-transp-β _ _ _ _ _) (Elim2.isContr-transp-β _ _ _)

      Pi-∗-r : Pi C (D ∗ E)
      Pi-∗-r .Pi.Pi-intro = Pi-Intro-∗-r
      Pi-∗-r .Pi.Pi-app = Pi-App-∗-r
      Pi-∗-r .Pi.Pi-funext = Pi-Funext-HO⇒Pi-Funext Pi-Funext-HO-∗-r


==> anc/Agda/Pi.agda <==
{-# OPTIONS --postfix-projections --prop #-}
module Pi where

open import Agda.Primitive
open import Lib
open import Fam as _
open import Id as _
open import Id-Tele as _
open import Id-Misc as _

---------------------------------
--- Pi introduction structure ---
---------------------------------
record Pi-Intro {ic jc id jd} (C : Fam {ic} {jc}) (D : Fam {id} {jd}) : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  private
    module C = Fam C
    module D = Fam D

  field Π : ∀ (A : C.Ty) (B : C.Tm A → D.Ty) → D.Ty
        lam : ∀ {A B} → ((a : C.Tm A) → D.Tm (B a)) → D.Tm (Π A B)

--------------------------------
--- Pi application structure ---
--------------------------------
record Pi-App {ic jc id jd} (C : Fam {ic} {jc})
               (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄
               ⦃ CDPi-Intro : Pi-Intro C D ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  private
    open Pi-Intro CDPi-Intro
    module C   = Fam C
    module D   = Fam D
    module DId = Id-Intro DId

  field app : ∀ {A B} (f : D.Tm (Π A B)) (a : C.Tm A) → D.Tm (B a)
        app-β : ∀ {A B} {f : (a : C.Tm A) → D.Tm (B a)} {a : C.Tm A} → D.Tm (DId.Id (app {B = B} (lam f) a) (f a))

------------------------------------------------------
--- Pi introduction structure with a strict β rule ---
------------------------------------------------------
record Pi-App-Strict {ic jc id jd} (C : Fam {ic} {jc}) (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ ⦃ CDPi-Intro : Pi-Intro C D ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  open Pi-Intro CDPi-Intro
  private
    module C   = Fam C
    module D   = Fam D
    module DId = IdM D _

  field app : ∀ {A B} (f : D.Tm (Π A B)) (a : C.Tm A) → D.Tm (B a)
        app-βₛ : ∀ {A B} {f : (a : C.Tm A) → D.Tm (B a)} {a : C.Tm A} → app {B = B} (lam f) a ≡ f a

  app-β : ∀ {A B} {f : (a : C.Tm A) → D.Tm (B a)} {a : C.Tm A} → D.Tm (DId.Id (app {B = B} (lam f) a) (f a))
  app-β {A} {B} {f} {a} = L.transp (λ z → D.Tm (DId.Id (app (lam f) a) z)) (app-βₛ {A} {B} {f} {a}) DId.idp

  instance
    Pi-App-Strict⇒Pi-App : Pi-App C D
    Pi-App-Strict⇒Pi-App .Pi-App.app   = app
    Pi-App-Strict⇒Pi-App .Pi-App.app-β = app-β

----------------------------------------------------------------------------------------
--- Several (mutually derivable) definitions of Pi extensionality structures:        ---
---   - Weak Pi extensionality structures                                            ---
---   - Pi extensionality structures                                                 ---
---   - Contractibility of the type (g : Π A B) × (Π A λ a → Id (app f a) (app g a)) ---
---   - Higher-order Pi extensionality structures                                    ---
----------------------------------------------------------------------------------------

record Pi-Funext-Weak {ic jc id jd} (C : Fam {ic} {jc})
                      (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ ⦃ DId-ELim-D : Id-Elim D D ⦄
                      ⦃ CDPi-Intro : Pi-Intro C D ⦄ ⦃ CDPi-App : Pi-App C D ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  private
    open Pi-Intro CDPi-Intro
    open Pi-App CDPi-App
    module C   = Fam C
    module D   = Fam D
    module DId = IdM D _

  field funext : ∀ {A B} {f g : D.Tm (Π A B)} → D.Tm (Π A λ a → DId.Id (app f a) (app g a)) → D.Tm (DId.Id f g)

  happly : ∀ {A B} {f g : D.Tm (Π A B)} → D.Tm (DId.Id f g) → (a : C.Tm A) → D.Tm (DId.Id (app f a) (app g a))
  happly p a = DId.ap (λ fg → app fg a) p

  field happly-funext : ∀ {A B f} {g : D.Tm (Π A B)} h → D.Tm (DId.Id (lam (happly (funext {f = f} {g = g} h))) h)

record Pi-Funext {ic jc id jd} (C : Fam {ic} {jc})
               (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ ⦃ DId-ELim-D : Id-Elim D D ⦄
               ⦃ CDPi-Intro : Pi-Intro C D ⦄ ⦃ CDPi-App : Pi-App C D ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  private
    open Pi-Intro CDPi-Intro
    open Pi-App CDPi-App
    module C   = Fam C
    module D   = Fam D
    module DId = IdM D _

  field funext : ∀ {A B} {f g : D.Tm (Π A B)} → D.Tm (Π A λ a → DId.Id (app f a) (app g a)) → D.Tm (DId.Id f g)
        funext-β : ∀ {A B} {f} → D.Tm (DId.Id (funext {A} {B} {f = f} (lam (λ a → DId.idp))) DId.idp)

  happly : ∀ {A B} {f g : D.Tm (Π A B)} → D.Tm (DId.Id f g) → (a : C.Tm A) → D.Tm (DId.Id (app f a) (app g a))
  happly p a = DId.ap (λ fg → app fg a) p

  happly-β : ∀ {A B} {f : D.Tm (Π A B)} {a : C.Tm A} → D.Tm (DId.Id (happly {f = f} DId.idp a) DId.idp)
  happly-β {A} {B} {f} {a} = DId.J-β

  eta : ∀ {A B} (f : D.Tm (Π A B)) → D.Tm (DId.Id (lam (app f)) f)
  eta f = funext (lam (λ a → app-β))

  xi : ∀ {A B} {f g : (a : C.Tm A) → D.Tm (B a)} (h : (a : C.Tm A) → D.Tm (DId.Id (f a) (g a))) → D.Tm (DId.Id (lam {B = B} f) (lam g))
  xi h = funext (lam (λ a → DId.trans app-β (DId.trans (h a) (DId.sym app-β))))

  xi-β : ∀ {A B  f} → D.Tm (DId.Id (xi {A} {B} {f} (λ a → DId.idp)) DId.idp)
  xi-β {A} {B} {f} = DId.trans (DId.ap funext (xi (λ a → DId.trans (DId.ap (DId.trans app-β) DId.trans-β-l) (DId.trans-sym-r _)))) funext-β

  field
    happly-funext : ∀ {A B f} {g : D.Tm (Π A B)} h → D.Tm (DId.Id (lam (happly (funext {f = f} {g = g} h))) h)
    happly-funext-β : ∀ {A B f} → D.Tm (DId.Id (happly-funext {A = A} {B = B} {f = f} {g = f} (lam (λ _ → DId.idp)))
                                               (xi (λ a → DId.trans (DId.ap (λ k → happly k a) funext-β) happly-β)))

record Pi-Funext-Contr {ic jc id jd} (C : Fam {ic} {jc}) (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ ⦃ CDPi-Intro : Pi-Intro C D ⦄ ⦃ CDPi-App : Pi-App C D ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  private
    open Pi-Intro CDPi-Intro
    open Pi-App CDPi-App
    open Id-Tele-r D
    module C    = Fam C
    module D    = Fam D
    module DId  = IdM D _
    module DD   = Fam (D ∗ D)
    module DDId = IdM (D ∗ D) ⦃ CId-Elim-C = Id-Elim-∗-l {C = D ∗ D} {D = D} {E = D} ⦄ _

  field isContr-T : ∀ {A B f} → DDId.isContr (Π A B , λ g → Π A (λ a → DId.Id (app f a) (app g a)))


record Pi-Funext-HO {ic jc id jd} (C : Fam {ic} {jc}) (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ ⦃ CDPi-Intro : Pi-Intro C D ⦄ ⦃ CDPi-App : Pi-App C D ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  private
    open Pi-Intro CDPi-Intro
    open Pi-App CDPi-App
    module C   = Fam C
    module D   = Fam D
    module DId = IdM D _

  field elim-Id : ∀ {A B} {f : D.Tm (Π A B)} (P : ∀ (g : D.Tm (Π A B)) (h : D.Tm (Π A λ a → DId.Id (app f a) (app g a))) → D.Ty)
                    (d : D.Tm (P f (lam λ _ → DId.idp)))
                    → ∀ g h → D.Tm (P g h)
        elim-Id-β : ∀ {A B} {f : D.Tm (Π A B)} (P : ∀ (g : D.Tm (Π A B)) (h : D.Tm (Π A λ a → DId.Id (app f a) (app g a))) → D.Ty)
                    (d : D.Tm (P f (lam λ _ → DId.idp)))
                    → D.Tm (DId.Id (elim-Id P d f (lam λ _ → DId.idp)) d)

module _ {ic jc id jd} {C : Fam {ic} {jc}} {D : Fam {id} {jd}} ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ ⦃ CDPi-Intro : Pi-Intro C D ⦄ ⦃ CDPi-App : Pi-App C D ⦄ where
  private
    open Pi-Intro CDPi-Intro
    open Pi-App CDPi-App
    open Id-Tele-r D
    module C           = Fam C
    module D           = Fam D
    module DId         = IdM D _
    module DDId        = IdM (D ∗ D) _
    module DDId-Elim-D = Id-ElimM (D ∗ D) D _

  module _ (CDPi-Funext : Pi-Funext C D) where
    open Pi-Funext CDPi-Funext
    Pi-Funext⇒Pi-Funext-Weak : Pi-Funext-Weak C D
    Pi-Funext⇒Pi-Funext-Weak .Pi-Funext-Weak.funext = funext
    Pi-Funext⇒Pi-Funext-Weak .Pi-Funext-Weak.happly-funext = happly-funext

  module _ (CDPi-Funext-Weak : Pi-Funext-Weak C D) where
    open Pi-Funext-Weak CDPi-Funext-Weak
    Pi-Funext-Weak⇒Pi-Funext-Contr : Pi-Funext-Contr C D
    Pi-Funext-Weak⇒Pi-Funext-Contr .Pi-Funext-Contr.isContr-T {A} {B} {f}
      = DDId.isContr-retract (λ (g , h) → g , lam λ a → happly h a)
                             (λ (g , h) → g , funext h)
                             (λ (g , h) → DId.idp , DId.trans DId.transp-β (happly-funext _))
                             (isContr-PathFrom f)

  module _ (CDPi-Funext-Contr : Pi-Funext-Contr C D) where
    open Pi-Funext-Contr CDPi-Funext-Contr
    Pi-Funext-Contr⇒Pi-Funext-HO : Pi-Funext-HO C D
    Pi-Funext-Contr⇒Pi-Funext-HO .Pi-Funext-HO.elim-Id P d g h
      = DDId-Elim-D.isContr-transp isContr-T (λ (g , h) → P g h) (g , h) d
    Pi-Funext-Contr⇒Pi-Funext-HO .Pi-Funext-HO.elim-Id-β P d
      = DDId-Elim-D.isContr-transp-β _ _ _

  module _ (CDPi-Funext-HO : Pi-Funext-HO C D) where
    open Pi-Funext-HO CDPi-Funext-HO

    private
      happly : ∀ {A B} {f g : D.Tm (Π A B)} → D.Tm (DId.Id f g) → (a : C.Tm A) → D.Tm (DId.Id (app f a) (app g a))
      happly p a = DId.ap (λ fg → app fg a) p

      happly-β : ∀ {A B} {f : D.Tm (Π A B)} {a : C.Tm A} → D.Tm (DId.Id (happly {f = f} DId.idp a) DId.idp)
      happly-β {A} {B} {f} {a} = DId.J-β

      funext : ∀ {A B} {f g : D.Tm (Π A B)} → D.Tm (Π A λ a → DId.Id (app f a) (app g a)) → D.Tm (DId.Id f g)
      funext {f = f} {g = g} h = elim-Id (λ g h → DId.Id f g) DId.idp g h

      funext-β : ∀ {A B} {f} → D.Tm (DId.Id (funext {A} {B} {f = f} {g = f} (lam (λ a → DId.idp))) DId.idp)
      funext-β = elim-Id-β _ _

      xi : ∀ {A B} {f g : (a : C.Tm A) → D.Tm (B a)} (h : (a : C.Tm A) → D.Tm (DId.Id (f a) (g a))) → D.Tm (DId.Id (lam {B = B} f) (lam g))
      xi h = funext (lam (λ a → DId.trans app-β (DId.trans (h a) (DId.sym app-β))))

    Pi-Funext-HO⇒Pi-Funext : Pi-Funext C D
    Pi-Funext-HO⇒Pi-Funext .Pi-Funext.funext {A} {B} {f} {g} h = funext {f = f} {g = g} h
    Pi-Funext-HO⇒Pi-Funext .Pi-Funext.funext-β {A} {B} {f} = funext-β
    Pi-Funext-HO⇒Pi-Funext .Pi-Funext.happly-funext {A} {B} {f} {g} h
      = elim-Id (λ g h → DId.Id (lam (happly (funext {f = f} {g = g} h))) h) (xi (λ a → DId.trans (DId.ap (λ k → happly k a) funext-β) happly-β)) g h
    Pi-Funext-HO⇒Pi-Funext .Pi-Funext.happly-funext-β {A} {B} {f} = elim-Id-β _ _

------------------------------
--- Full Pi type structure ---
------------------------------
record Pi {ic jc id jd} (C : Fam {ic} {jc}) (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  private
    module DId = IdM D _
  field
    instance
      Pi-intro : Pi-Intro C D
      Pi-app : Pi-App C D ⦃ CDPi-Intro = Pi-intro ⦄
      Pi-funext : Pi-Funext C D ⦃ CDPi-Intro = Pi-intro ⦄ ⦃ CDPi-App = Pi-app ⦄
  open Pi-Intro Pi-intro public
  open Pi-App Pi-app public
  open Pi-Funext Pi-funext public
  open Pi-Funext-Contr (Pi-Funext-Weak⇒Pi-Funext-Contr (Pi-Funext⇒Pi-Funext-Weak Pi-funext)) public

  module Instances where
    instance
      IsSet-Π : ∀ {A B} → ⦃ IsSet-B : ∀ {a} → DId.IsSet (B a) ⦄ → DId.IsSet (Π A B)
      IsSet-Π = cheat

---------------------------------------------------
--- Full Pi type structure with a strict β rule ---
---------------------------------------------------
record Pi-StrictBeta {ic jc id jd} (C : Fam {ic} {jc}) (D : Fam {id} {jd}) ⦃ DId : Id-Intro D ⦄ ⦃ DId-Elim-D : Id-Elim D D ⦄ : Set (ic ⊔ jc ⊔ id ⊔ jd) where
  field
    instance
      Pi-intro : Pi-Intro C D
      Pi-app-strict : Pi-App-Strict C D ⦃ CDPi-Intro = Pi-intro ⦄
      Pi-funext : Pi-Funext C D ⦃ CDPi-Intro = Pi-intro ⦄ ⦃ CDPi-App = Pi-App-Strict.Pi-App-Strict⇒Pi-App ⦃ CDPi-Intro = Pi-intro ⦄ Pi-app-strict ⦄
  pi : Pi C D
  pi .Pi.Pi-intro = Pi-intro
  pi .Pi.Pi-app = _
  pi .Pi.Pi-funext = Pi-funext

  open Pi-Intro Pi-intro public
  open Pi-App-Strict Pi-app-strict public
  open Pi-Funext Pi-funext public
  open Pi-Funext-Contr (Pi-Funext-Weak⇒Pi-Funext-Contr (Pi-Funext⇒Pi-Funext-Weak Pi-funext)) public


==> anc/Agda/Quotient.agda <==
{-# OPTIONS --prop --rewriting --confluence-check #-}
module Quotient where

open import Agda.Primitive
open import Lib

record EqRel {i j} {A : Set i} (P : A → A → Prop j) : Prop (i ⊔ j) where
  field
    R : ∀ {x} → P x x
    S : ∀ {x y} → P x y → P y x
    T : ∀ {x y z} → P x y → P y z → P x z

module _ {i j} (A : Set i) (P : A → A → Prop j) where
  postulate
    _//_ : Set i
    //-in : A → _//_
    //-≡ : ∀ {x y} → P x y → //-in x ≡ //-in y
    //-elim : ∀ {j} (Q : _//_ → Set j)
                    (//-in* : (x : A) → Q (//-in x))
                    (//-≡* : (x y : A) (r : P x y) → //-in* x L.≡[ L.ap Q (//-≡ r) ]≡ //-in* y)
              → (x : _//_) → Q x
    //-elim-β : ∀ {j P //-in* //-≡* x} → //-elim {j} P //-in* //-≡* (//-in x) ≡ //-in* x
  {-# REWRITE //-elim-β #-}

  //-rec : ∀ {j} (Q : Set j)
                 (//-in* : (x : A) → Q)
                 (//-≡* : (x y : A) (r : P x y) → //-in* x ≡ //-in* y)
           → _//_ → Q
  //-rec P //-in* //-≡* x = //-elim (λ _ → P) //-in* (λ _ _ r → L.uip-≡ {p = refl} (//-≡* _ _ r)) x

  module _ (EqRel-P : EqRel P) where
    private
      module EP = EqRel EqRel-P

    private
      code : ∀ {x : A} (y : _//_) → Prop j
      code {x} = //-rec (Prop j) (P x) (λ x₁ y₁ r → propext (λ p → EP.T p r) λ p → EP.T p (EP.S r))

      encode : ∀ {x : A} (y : _//_) → //-in x ≡ y → code {x} y
      encode _ refl = EP.R

    //-≡-out : ∀ {x y} → //-in x ≡ //-in y → P x y
    //-≡-out {x} {y} p = encode {x} (//-in y) p


==> anc/Agda/TwoLevel.agda <==
{-# OPTIONS --postfix-projections --prop #-}

module TwoLevel where

open import Agda.Primitive
open import Lib
open import Fam as _
open import Id as _
open import Pi as _

-----------------------------------------------
--- Two-level families / Higher congruences ---
-----------------------------------------------

record TwoLevelFam {i j} : Set (lsuc i ⊔ lsuc j) where
  field Tyᵒ : Set i
        Tmᵒ : Tyᵒ → Set j

  Outer : Fam
  Outer = record { Ty = Tyᵒ ; Tm = Tmᵒ }

  field ty : Tyᵒ
  Ty = Tmᵒ ty

  field tm : Ty → Tyᵒ
  Tm : Ty → Set j
  Tm A = Tmᵒ (tm A)

  Inner : Fam
  Inner = record { Ty = Ty ; Tm = Tm }

  field instance OuterId-Intro : Id-Intro Outer
  field instance OuterId-Elim : Id-Elim Outer ⦃ CId = OuterId-Intro ⦄ Outer ⦃ DId = OuterId-Intro ⦄

  field OuterPi : Pi-StrictBeta Inner Outer ⦃ DId = OuterId-Intro ⦄ ⦃ DId-Elim-D = OuterId-Elim ⦄

--- Given any family C, (C ⁼) is a higher congruence on C whose outer identity
---  types are interpreted by the strict (metatheoretic) equality of C.
module _ {i j} (C : Fam {i} {j}) where
  private
    module C = Fam C

  _⁼ : TwoLevelFam {lsuc (i ⊔ j)} {i ⊔ j}
  _⁼ .TwoLevelFam.Tyᵒ  = Set (i ⊔ j)
  _⁼ .TwoLevelFam.Tmᵒ A = A

  _⁼ .TwoLevelFam.ty   = Lift {i} {i ⊔ j} C.Ty
  _⁼ .TwoLevelFam.tm A = Lift {j} {i ⊔ j} (C.Tm (A .lower))

  _⁼ .TwoLevelFam.OuterId-Intro .Id-Intro.Id {A} x y              = x ≡ y
  _⁼ .TwoLevelFam.OuterId-Intro .Id-Intro.idp {A} {x}             = refl
  _⁼ .TwoLevelFam.OuterId-Elim .Id-Elim.J {A} {.y} P d (y , refl) = d
  _⁼ .TwoLevelFam.OuterId-Elim .Id-Elim.J-β {A} {x} {P} {d}       = refl

  _⁼ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-intro .Pi-Intro.Π A B                            = (a : C.Tm (A .lower)) → B (lift a)
  _⁼ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-intro .Pi-Intro.lam b                            = λ a → b (lift a)
  _⁼ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-app-strict .Pi-App-Strict.app f a                = f (a .lower)
  _⁼ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-app-strict .Pi-App-Strict.app-βₛ {A} {B} {f} {a} = refl
  _⁼ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-funext                                           = cheat -- This can be defined using the metatheoretic funext.

--- Given any family C with Id and Pi type structures, (C ͌) is a higher
---  congruence on C whose outer identity types are interpreted by the internal
---  equality (identity types) of C.
module _ {i j} (C : Fam {i} {j}) ⦃ CId : Id-Intro C ⦄ ⦃ CId-Elim : Id-Elim C C ⦄ ⦃ CPi : Pi-StrictBeta C C ⦄
         (U : C .Fam.Ty) (El : C .Fam.Tm U → C .Fam.Ty) -- We need this universe because we don't assume that C is a cumulative family
         where
  private
    module C = Fam C
    open Pi-StrictBeta CPi

  _͌ : TwoLevelFam {i} {j}
  _͌ .TwoLevelFam.Tyᵒ = C.Ty
  _͌ .TwoLevelFam.Tmᵒ = C.Tm
  _͌ .TwoLevelFam.ty  = U
  _͌ .TwoLevelFam.tm  = El

  _͌ .TwoLevelFam.OuterId-Intro = CId
  _͌ .TwoLevelFam.OuterId-Elim  = CId-Elim

  _͌ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-intro .Pi-Intro.Π                 = λ A B → Π (El A) B
  _͌ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-intro .Pi-Intro.lam               = lam
  _͌ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-app-strict .Pi-App-Strict.app     = app
  _͌ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-app-strict .Pi-App-Strict.app-βₛ  = app-βₛ
  _͌ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-funext .Pi-Funext.funext          = funext
  _͌ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-funext .Pi-Funext.funext-β        = funext-β
  _͌ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-funext .Pi-Funext.happly-funext   = happly-funext
  _͌ .TwoLevelFam.OuterPi .Pi-StrictBeta.Pi-funext .Pi-Funext.happly-funext-β = happly-funext-β


==> anc/Agda/index.agda <==
{-# OPTIONS --rewriting --prop #-}

-- This Agda formalization is known to work with Agda v2.6.1.1

{- Repository: https://gitlab.com/RafaelBocquet/conservativity/-/tree/master/Agda -}

{- Agda formalization for some of the constructions of the paper "Coherence of
 -  strict equalities in dependent type theories".
 -}


{- Lib.agda, Quotient.agda
 -   Metatheoretic definitions (Metatheoretic Σ-types, natural numbers, equality
 -   types, quotients, etc).
 -}
open import Lib
open import Quotient


{- Fam.agda [§ 2.3, § 2.5]
 -   Internal families, join of families, families of telescopes.
 -}
open import Fam


{- Id.agda [§ 3.1]
 -   Identity type introduction structures.
 -   Weak identity type elimination.
 -   Groupoid operations and laws.
 -}
open import Id
{- Id-Tele.agda [§ 3.3]
 -   Lifting identity type structures from families to joins of families and
 -   families of telescopes.
 -}
open import Id-Tele
{- Id-Misc.agda [§ 3.4]
 -   Bidirectional identity types elimination structures.
 -   Parametrized identity types elimination structures.
 -}
open import Id-Misc
{- Id-Acyclic.agda
 -   "John Major" equality, for type families indexed by hSets.
 -}
open import Id-Acyclic


{- Pi.agda [§ 3.2]
 -   Pi type introduction structures.
 -   Pi type application structures.
 -   Several alternative definitions of Pi type extensionality structures.
 -}
open import Pi
{- Pi-Tele.agda [§ 3.3]
 -   Lifting Pi type structures from families to joins of families and families of
 -   telescopes.
 -}
open import Pi-Tele


{- Cong.agda [§ 4.4]
 -   Definition of internal congruence over a family.
 -   Lifting congruences to joins of families.
 -   Definition of the compatibility of a congruence with Id/Pi
 -}
open import Cong
{- Cong-Quotient.agda [§ 4.4]
 -   Definition of the internal quotient of an internal congruence.
 -}
open import Cong-Quotient


{- TwoLevel.agda [§ 7.2]
 -   Definition of two-level families (higher congruences) [Definition 7.1].
 - Construction of the higher congruences C⁼ [Construction 7.7]
 -   and C͌ [Construction 8.2].
 -}
open import TwoLevel
{- AcyclicTwoLevel.agda [§ 7.3]
 -   Definition of acyclic higher congruences [Definition 7.3].
 -   Construction of a congruence from an acyclic higher congruence [Construction 7.5].
 -}
open import AcyclicTwoLevel
{- AcyclicTwoLevel-Id.agda
 -   Compatibility of the congruence defined in AcyclicTwoLevel.agda with Id
 -}
open import AcyclicTwoLevel-Id
{- AcyclicTwoLevel-Pi.agda
 -   Compatibility of the congruence defined in AcyclicTwoLevel.agda with Pi
 -}
open import AcyclicTwoLevel-Pi



{- Postulates are used in the following places:
 -  - In Lib.agda, metatheoretic function extensionality and proposition
 -     extensionality are postulated.
 -  - In Quotient.agda, postulate is used to specify quotients.
 -  - In Id-Acyclic.agda, we postulate an instance of the axiom of choice that
 -     holds in our models.
 -  - In AcyclicTwoLevel-Id.agda and AcyclicTwoLevel-Pi.agda postulate is used to
 -      make an abstract copy cpi of (CPi : Pi C.Inner C.Outer), with a definitional β-rule.
 -
 - cheat is used to omit proofs in the following places:
 -  - In Id-Acyclic.agda, AcyclicTwoLevel-Id.agda and AcyclicTwoLevel-Pi.agda, cheat is used for
 -      some instance arguments, because the Agda instance resolution is too slow.
 -  - Proofs of the closure of hSets under Σ and Π are skipped.
 -}

